Polynomial solution of quantum Grassmann matrices

We study a model of quantum mechanical fermions with matrix-like index structure (with indices $N$ and $L$) and quartic interactions, recently introduced by Anninos and Silva. We compute the partition function exactly with $q$-deformed orthogonal polynomials (Stieltjes-Wigert polynomials), for different values of $L$ and arbitrary $N$. From the explicit evaluation of the thermal partition function, the energy levels and degeneracies are determined. For a given $L$, the number of states of different energy is quadratic in $N$, which implies an exponential degeneracy of the energy levels. We also show that at high-temperature we have a Gaussian matrix model, which implies a symmetry that swaps $N$ and $L$, together with a Wick rotation of the spectral parameter. In this limit, we also write the partition function, for generic $L$ and $N,$ in terms of a single generalized Hermite polynomial.

==> SWQGrassman.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    327959,      10586]
NotebookOptionsPosition[    319454,      10335]
NotebookOutlinePosition[    319951,      10355]
CellTagsIndexPosition[    319908,      10352]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], "-", 
     SuperscriptBox["n", "2"]}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", 
     SuperscriptBox["x", "j"], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"n", ",", "j", ",", "q"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.694610790041605*^9, 3.6946107916263123`*^9}, {
   3.6947594707696505`*^9, 3.69475948160229*^9}, 3.694759569679019*^9, 
   3.694759922015831*^9, {3.6947599644208117`*^9, 3.6947599691055765`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], "-", 
     SuperscriptBox["n", "2"]}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", "*", "j", "*", 
     SuperscriptBox["x", 
      RowBox[{"j", "-", "1"}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"n", ",", "j", ",", "q"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6947619079400053`*^9, 3.6947619209229193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], "-", 
     SuperscriptBox["n", "2"]}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", "*", "j", "*", 
     RowBox[{"(", 
      RowBox[{"j", "-", "1"}], ")"}], "*", 
     SuperscriptBox["x", 
      RowBox[{"j", "-", "2"}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"n", ",", "j", ",", "q"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.6947619438167157`*^9, 3.694761969974618*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], "-", 
     SuperscriptBox["n", "2"]}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", "*", "j", "*", 
     RowBox[{"(", 
      RowBox[{"j", "-", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"j", "-", "2"}], ")"}], "*", 
     SuperscriptBox["x", 
      RowBox[{"j", "-", "3"}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"n", ",", "j", ",", "q"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.694761996110445*^9, 3.69476201430105*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", "n_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["n", "2"]}], "-", 
     SuperscriptBox["n", "2"]}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "n"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", "*", "j", "*", 
     RowBox[{"(", 
      RowBox[{"j", "-", "1"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"j", "-", "2"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"j", "-", "3"}], ")"}], "*", 
     SuperscriptBox["x", 
      RowBox[{"j", "-", "4"}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{"n", ",", "j", ",", "q"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.695786988202208*^9, 3.695787005926811*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K2", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P", "[", "i", "]"}], ",", 
       RowBox[{"P", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Q", "[", "i", "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}], "}"}]}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.694762126981038*^9, 3.6947621460096183`*^9}, 
   3.695720984436887*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "i"}]}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", "i", "-", 
     SuperscriptBox["i", "2"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "i"}], ")"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "i"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], " ", 
      SuperscriptBox["q", 
       RowBox[{
        FractionBox["j", "2"], "+", 
        SuperscriptBox["j", "2"]}]], " ", 
      SuperscriptBox["x", "j"], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], 
     RowBox[{"1", "+", "i"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", 
     SuperscriptBox["x", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "j"}]], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"2", " ", "i"}]], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "-", "i", "-", 
     SuperscriptBox["i", "2"], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "i"}], ")"}], "2"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "i"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
      SuperscriptBox["q", 
       RowBox[{
        FractionBox["j", "2"], "+", 
        SuperscriptBox["j", "2"]}]], " ", 
      SuperscriptBox["x", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "j"}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], 
     RowBox[{"1", "+", "i"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"], " ", 
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["j", "2"], "+", 
       SuperscriptBox["j", "2"]}]], " ", 
     SuperscriptBox["x", "j"], " ", 
     RowBox[{"QBinomial", "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}]}]], "Output",
 CellChangeTimes->{{3.694762140321189*^9, 3.694762146687404*^9}, 
   3.695785242409843*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], ")"}], "*", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q", "[", "i", "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "[", "i", "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "2"}], "]"}]}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6952412973935127`*^9, 3.6952413252549534`*^9}, {
  3.695241802514889*^9, 3.6952418042114153`*^9}, {3.695785253138768*^9, 
  3.6957852541897497`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"3", " ", "i"}]], " ", 
  SuperscriptBox["q", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "i"}], "2"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["i", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "i"}], ")"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["i", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]]}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", "j"], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"2", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["i", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", "j"], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"2", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["i", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", "j"], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"2", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["i", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", "j"], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"2", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["i", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"2", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", "j"], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["i", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "i"}], ")"}], "2"]}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"2", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", "j"], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.695241328319436*^9, 3.6952418051182117`*^9, 
  3.695241879619798*^9, 3.695785502027238*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K4", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "12"}], ")"}], "*", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q", "[", "i", "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "[", "i", "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", "i", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "3"}], "]"}]}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6947622023244777`*^9, 3.6947622721109114`*^9}, {
   3.6947626541040783`*^9, 3.6947626567181373`*^9}, 3.695785264358526*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"4", " ", "i"}]], " ", 
  SuperscriptBox["q", 
   RowBox[{
    RowBox[{"-", "10"}], "-", 
    RowBox[{"2", " ", "i"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["i", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "i"}], ")"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "i"}], ")"}], "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", 
       RowBox[{"1", "+", 
        SuperscriptBox["i", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "i"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "i"}], ")"}], "2"]}]]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["i", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"2", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"2", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"2", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"2", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"2", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"2", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}]}], 
      ")"}], " ", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"j", "=", "0"}], 
       RowBox[{"3", "+", "i"}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "j"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
       SuperscriptBox["q", 
        RowBox[{
         FractionBox["j", "2"], "+", 
         SuperscriptBox["j", "2"]}]], " ", 
       SuperscriptBox["x", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "j"}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["3", "2"], "+", 
       SuperscriptBox["i", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "i"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "i"}], ")"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"2", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["11", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"2", "+", 
       SuperscriptBox["i", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "i"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "i"}], ")"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], 
        RowBox[{"1", "+", "i"}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["i", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "i"], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{
       FractionBox["5", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "i"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "i"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "i"}], ")"}], "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"j", "=", "0"}], "i"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "j"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["j", "2"], "+", 
          SuperscriptBox["j", "2"]}]], " ", 
        SuperscriptBox["x", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", "j"], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "j"}]], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "+", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], "-", 
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          FractionBox["9", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["i", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "i"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", "i"}], ")"}], "2"]}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"1", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"1", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{"(", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], 
           RowBox[{"2", "+", "i"}]], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "j"], " ", "j", " ", 
           SuperscriptBox["q", 
            RowBox[{
             FractionBox["j", "2"], "+", 
             SuperscriptBox["j", "2"]}]], " ", 
           SuperscriptBox["x", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}]], " ", 
           RowBox[{"QBinomial", "[", 
            RowBox[{
             RowBox[{"2", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}], ")"}], 
        " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], 
          RowBox[{"3", "+", "i"}]], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], " ", 
          SuperscriptBox["q", 
           RowBox[{
            FractionBox["j", "2"], "+", 
            SuperscriptBox["j", "2"]}]], " ", 
          SuperscriptBox["x", "j"], " ", 
          RowBox[{"QBinomial", "[", 
           RowBox[{
            RowBox[{"3", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6957858888672028`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"K5", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"(", 
      RowBox[{"24", "*", "12"}], ")"}]}], ")"}], "*", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "3"}], "]"}], ",", 
        RowBox[{"P", "[", 
         RowBox[{"i", "+", "4"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Q", "[", "i", "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "3"}], "]"}], ",", 
        RowBox[{"Q", "[", 
         RowBox[{"i", "+", "4"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "[", "i", "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "3"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"i", "+", "4"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"S", "[", "i", "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "3"}], "]"}], ",", 
        RowBox[{"S", "[", 
         RowBox[{"i", "+", "4"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"T", "[", "i", "]"}], ",", 
        RowBox[{"T", "[", 
         RowBox[{"i", "+", "1"}], "]"}], ",", 
        RowBox[{"T", "[", 
         RowBox[{"i", "+", "2"}], "]"}], ",", 
        RowBox[{"T", "[", 
         RowBox[{"i", "+", "3"}], "]"}], ",", 
        RowBox[{"T", "[", 
         RowBox[{"i", "+", "4"}], "]"}]}], "}"}]}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6947629210223446`*^9, 3.694762983582527*^9}, {
   3.6947636593694096`*^9, 3.694763668288769*^9}, 3.6957852673022947`*^9}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "288"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"5", " ", "i"}]], " ", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["35", "2"]}], "-", 
            FractionBox[
             RowBox[{"5", " ", "i"}], "2"], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["i", "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "i"}], ")"}], "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "i"}], ")"}], "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", "i"}], ")"}], "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "+", "i"}], ")"}], "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q", 
              RowBox[{
               FractionBox["3", "2"], "+", 
               SuperscriptBox["i", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "i"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "i"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "i"}], ")"}], "2"]}]], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], ")"}], " ", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "0"}], 
               RowBox[{"4", "+", "i"}]], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "j"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "j"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
               SuperscriptBox["q", 
                RowBox[{
                 FractionBox["j", "2"], "+", 
                 SuperscriptBox["j", "2"]}]], " ", 
               SuperscriptBox["x", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "j"}]], " ", 
               RowBox[{"QBinomial", "[", 
                RowBox[{
                 RowBox[{"4", "+", "i"}], ",", "j", ",", "q"}], "]"}]}]}]}], 
            "+", 
            TemplateBox[{"3"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> {{1, 1}, {1, 2}}, 
               FrameStyle -> None, RoundingRadius -> 7]& )], "+", 
            RowBox[{
             SuperscriptBox["q", 
              RowBox[{
               FractionBox["7", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "i"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "i"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"3", "+", "i"}], ")"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "+", "i"}], ")"}], "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"j", "=", "0"}], "i"], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "j"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", "j"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "j"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "j"}], ")"}], " ", "j", " ", 
                SuperscriptBox["q", 
                 RowBox[{
                  FractionBox["j", "2"], "+", 
                  SuperscriptBox["j", "2"]}]], " ", 
                SuperscriptBox["x", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "j"}]], " ", 
                RowBox[{"QBinomial", "[", 
                 RowBox[{"i", ",", "j", ",", "q"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, 
                 FrameMargins -> {{1, 1}, {1, 2}}, FrameStyle -> None, 
                 RoundingRadius -> 7]& )], ")"}]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{65., {3., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{52., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 23275501362444479952, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{62., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 23275501362444479952, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{44., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 23275501362444479952, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{78., {1., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[14]]], "Output",
 CellChangeTimes->{3.694763505582925*^9, 3.6947636698569365`*^9, 
  3.6957860540823727`*^9, 3.69578739269125*^9}]
}, Open  ]],

Cell["We generate now partition functions for L=1,2,3,4 and 5.", "Text",
 CellChangeTimes->{{3.69572135128787*^9, 3.6957213773599157`*^9}, {
  3.695785911593679*^9, 3.695785911782833*^9}, {3.695788831291274*^9, 
  3.6957888315250783`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "i"}]}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
      "FunctionExpand"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox["2", 
  SuperscriptBox["q", 
   RowBox[{"3", "/", "2"}]]]], "Print",
 CellChangeTimes->{3.695788841246008*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "6"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "5"]]}]], "Print",
 CellChangeTimes->{3.6957888412495165`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"25", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"23", "/", "2"}]]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"21", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957888412550306`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "22"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "21"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", "20"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "19"]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "18"]]}]], "Print",
 CellChangeTimes->{3.6957888412595415`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"67", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"65", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"63", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"61", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"59", "/", "2"}]]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"57", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"55", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957888412665606`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "48"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "47"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", "46"]], "+", 
  FractionBox["7", 
   SuperscriptBox["q", "45"]], "+", 
  FractionBox["9", 
   SuperscriptBox["q", "44"]], "+", 
  FractionBox["11", 
   SuperscriptBox["q", "43"]], "+", 
  FractionBox["9", 
   SuperscriptBox["q", "42"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", "41"]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "40"]], "+", 
  FractionBox["7", 
   SuperscriptBox["q", "39"]]}]], "Print",
 CellChangeTimes->{3.6957888412720766`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"129", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"127", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"125", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"123", "/", "2"}]]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"121", "/", "2"}]]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"119", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"117", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"115", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"113", "/", "2"}]]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"111", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", 
    RowBox[{"109", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"107", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"105", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957888412810993`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "84"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "83"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", "82"]], "+", 
  FractionBox["7", 
   SuperscriptBox["q", "81"]], "+", 
  FractionBox["13", 
   SuperscriptBox["q", "80"]], "+", 
  FractionBox["15", 
   SuperscriptBox["q", "79"]], "+", 
  FractionBox["21", 
   SuperscriptBox["q", "78"]], "+", 
  FractionBox["23", 
   SuperscriptBox["q", "77"]], "+", 
  FractionBox["26", 
   SuperscriptBox["q", "76"]], "+", 
  FractionBox["27", 
   SuperscriptBox["q", "75"]], "+", 
  FractionBox["29", 
   SuperscriptBox["q", "74"]], "+", 
  FractionBox["23", 
   SuperscriptBox["q", "73"]], "+", 
  FractionBox["21", 
   SuperscriptBox["q", "72"]], "+", 
  FractionBox["15", 
   SuperscriptBox["q", "71"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", "70"]], "+", 
  FractionBox["7", 
   SuperscriptBox["q", "69"]], "+", 
  FractionBox["9", 
   SuperscriptBox["q", "68"]]}]], "Print",
 CellChangeTimes->{3.6957888412881184`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"211", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"209", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"207", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"205", "/", "2"}]]], "+", 
  FractionBox["14", 
   SuperscriptBox["q", 
    RowBox[{"203", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"201", "/", "2"}]]], "+", 
  FractionBox["26", 
   SuperscriptBox["q", 
    RowBox[{"199", "/", "2"}]]], "+", 
  FractionBox["30", 
   SuperscriptBox["q", 
    RowBox[{"197", "/", "2"}]]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"195", "/", "2"}]]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"193", "/", "2"}]]], "+", 
  FractionBox["46", 
   SuperscriptBox["q", 
    RowBox[{"191", "/", "2"}]]], "+", 
  FractionBox["44", 
   SuperscriptBox["q", 
    RowBox[{"189", "/", "2"}]]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"187", "/", "2"}]]], "+", 
  FractionBox["42", 
   SuperscriptBox["q", 
    RowBox[{"185", "/", "2"}]]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"183", "/", "2"}]]], "+", 
  FractionBox["30", 
   SuperscriptBox["q", 
    RowBox[{"181", "/", "2"}]]], "+", 
  FractionBox["26", 
   SuperscriptBox["q", 
    RowBox[{"179", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"177", "/", "2"}]]], "+", 
  FractionBox["14", 
   SuperscriptBox["q", 
    RowBox[{"175", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"173", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", 
    RowBox[{"171", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957888412996483`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "130"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "129"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", "128"]], "+", 
  FractionBox["7", 
   SuperscriptBox["q", "127"]], "+", 
  FractionBox["13", 
   SuperscriptBox["q", "126"]], "+", 
  FractionBox["19", 
   SuperscriptBox["q", "125"]], "+", 
  FractionBox["25", 
   SuperscriptBox["q", "124"]], "+", 
  FractionBox["35", 
   SuperscriptBox["q", "123"]], "+", 
  FractionBox["42", 
   SuperscriptBox["q", "122"]], "+", 
  FractionBox["54", 
   SuperscriptBox["q", "121"]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "120"]], "+", 
  FractionBox["71", 
   SuperscriptBox["q", "119"]], "+", 
  FractionBox["74", 
   SuperscriptBox["q", "118"]], "+", 
  FractionBox["82", 
   SuperscriptBox["q", "117"]], "+", 
  FractionBox["77", 
   SuperscriptBox["q", "116"]], "+", 
  FractionBox["78", 
   SuperscriptBox["q", "115"]], "+", 
  FractionBox["74", 
   SuperscriptBox["q", "114"]], "+", 
  FractionBox["70", 
   SuperscriptBox["q", "113"]], "+", 
  FractionBox["57", 
   SuperscriptBox["q", "112"]], "+", 
  FractionBox["51", 
   SuperscriptBox["q", "111"]], "+", 
  FractionBox["37", 
   SuperscriptBox["q", "110"]], "+", 
  FractionBox["31", 
   SuperscriptBox["q", "109"]], "+", 
  FractionBox["21", 
   SuperscriptBox["q", "108"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", "107"]], "+", 
  FractionBox["9", 
   SuperscriptBox["q", "106"]], "+", 
  FractionBox["11", 
   SuperscriptBox["q", "105"]]}]], "Print",
 CellChangeTimes->{3.695788841303184*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"K2", "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "i"}], ")"}]}]}]}]}], "//", 
      "FunctionExpand"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.695785301823575*^9, 3.6957853021614747`*^9}, {
  3.6957858576819196`*^9, 3.695785858558996*^9}, {3.695785953059865*^9, 
  3.6957859534722104`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "4"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"7", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786872030572*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "14"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "13"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"25", "/", "2"}]]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"23", "/", "2"}]]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "11"]]}]], "Print",
 CellChangeTimes->{3.695786872038573*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "28"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"55", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "27"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"53", "/", "2"}]]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", "26"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"51", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", "25"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"49", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", "24"]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"47", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "23"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"45", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786872054572*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "48"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "47"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"93", "/", "2"}]]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "46"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"91", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", "45"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"89", "/", "2"}]]], "+", 
  FractionBox["14", 
   SuperscriptBox["q", "44"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"87", "/", "2"}]]], "+", 
  FractionBox["22", 
   SuperscriptBox["q", "43"]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", 
    RowBox[{"85", "/", "2"}]]], "+", 
  FractionBox["22", 
   SuperscriptBox["q", "42"]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", 
    RowBox[{"83", "/", "2"}]]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", "41"]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", 
    RowBox[{"81", "/", "2"}]]], "+", 
  FractionBox["17", 
   SuperscriptBox["q", "40"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"79", "/", "2"}]]], "+", 
  FractionBox["9", 
   SuperscriptBox["q", "39"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"77", "/", "2"}]]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "38"]]}]], "Print",
 CellChangeTimes->{3.695786872112877*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "72"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"143", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "71"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"141", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "70"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"139", "/", "2"}]]], "+", 
  FractionBox["14", 
   SuperscriptBox["q", "69"]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", 
    RowBox[{"137", "/", "2"}]]], "+", 
  FractionBox["26", 
   SuperscriptBox["q", "68"]], "+", 
  FractionBox["30", 
   SuperscriptBox["q", 
    RowBox[{"135", "/", "2"}]]], "+", 
  FractionBox["38", 
   SuperscriptBox["q", "67"]], "+", 
  FractionBox["44", 
   SuperscriptBox["q", 
    RowBox[{"133", "/", "2"}]]], "+", 
  FractionBox["50", 
   SuperscriptBox["q", "66"]], "+", 
  FractionBox["54", 
   SuperscriptBox["q", 
    RowBox[{"131", "/", "2"}]]], "+", 
  FractionBox["64", 
   SuperscriptBox["q", "65"]], "+", 
  FractionBox["64", 
   SuperscriptBox["q", 
    RowBox[{"129", "/", "2"}]]], "+", 
  FractionBox["66", 
   SuperscriptBox["q", "64"]], "+", 
  FractionBox["70", 
   SuperscriptBox["q", 
    RowBox[{"127", "/", "2"}]]], "+", 
  FractionBox["66", 
   SuperscriptBox["q", "63"]], "+", 
  FractionBox["68", 
   SuperscriptBox["q", 
    RowBox[{"125", "/", "2"}]]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "62"]], "+", 
  FractionBox["56", 
   SuperscriptBox["q", 
    RowBox[{"123", "/", "2"}]]], "+", 
  FractionBox["50", 
   SuperscriptBox["q", "61"]], "+", 
  FractionBox["44", 
   SuperscriptBox["q", 
    RowBox[{"121", "/", "2"}]]], "+", 
  FractionBox["34", 
   SuperscriptBox["q", "60"]], "+", 
  FractionBox["26", 
   SuperscriptBox["q", 
    RowBox[{"119", "/", "2"}]]], "+", 
  FractionBox["22", 
   SuperscriptBox["q", "59"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"117", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", "58"]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"115", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957868721208806`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "102"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "101"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"201", "/", "2"}]]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "100"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"199", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", "99"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"197", "/", "2"}]]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", "98"]], "+", 
  FractionBox["28", 
   SuperscriptBox["q", 
    RowBox[{"195", "/", "2"}]]], "+", 
  FractionBox["39", 
   SuperscriptBox["q", "97"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"193", "/", "2"}]]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "96"]], "+", 
  FractionBox["76", 
   SuperscriptBox["q", 
    RowBox[{"191", "/", "2"}]]], "+", 
  FractionBox["92", 
   SuperscriptBox["q", "95"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"189", "/", "2"}]]], "+", 
  FractionBox["124", 
   SuperscriptBox["q", "94"]], "+", 
  FractionBox["140", 
   SuperscriptBox["q", 
    RowBox[{"187", "/", "2"}]]], "+", 
  FractionBox["157", 
   SuperscriptBox["q", "93"]], "+", 
  FractionBox["172", 
   SuperscriptBox["q", 
    RowBox[{"185", "/", "2"}]]], "+", 
  FractionBox["183", 
   SuperscriptBox["q", "92"]], "+", 
  FractionBox["200", 
   SuperscriptBox["q", 
    RowBox[{"183", "/", "2"}]]], "+", 
  FractionBox["205", 
   SuperscriptBox["q", "91"]], "+", 
  FractionBox["212", 
   SuperscriptBox["q", 
    RowBox[{"181", "/", "2"}]]], "+", 
  FractionBox["215", 
   SuperscriptBox["q", "90"]], "+", 
  FractionBox["216", 
   SuperscriptBox["q", 
    RowBox[{"179", "/", "2"}]]], "+", 
  FractionBox["212", 
   SuperscriptBox["q", "89"]], "+", 
  FractionBox["208", 
   SuperscriptBox["q", 
    RowBox[{"177", "/", "2"}]]], "+", 
  FractionBox["196", 
   SuperscriptBox["q", "88"]], "+", 
  FractionBox["180", 
   SuperscriptBox["q", 
    RowBox[{"175", "/", "2"}]]], "+", 
  FractionBox["170", 
   SuperscriptBox["q", "87"]], "+", 
  FractionBox["152", 
   SuperscriptBox["q", 
    RowBox[{"173", "/", "2"}]]], "+", 
  FractionBox["137", 
   SuperscriptBox["q", "86"]], "+", 
  FractionBox["116", 
   SuperscriptBox["q", 
    RowBox[{"171", "/", "2"}]]], "+", 
  FractionBox["96", 
   SuperscriptBox["q", "85"]], "+", 
  FractionBox["80", 
   SuperscriptBox["q", 
    RowBox[{"169", "/", "2"}]]], "+", 
  FractionBox["66", 
   SuperscriptBox["q", "84"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"167", "/", "2"}]]], "+", 
  FractionBox["35", 
   SuperscriptBox["q", "83"]], "+", 
  FractionBox["28", 
   SuperscriptBox["q", 
    RowBox[{"165", "/", "2"}]]], "+", 
  FractionBox["15", 
   SuperscriptBox["q", "82"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"163", "/", "2"}]]], "+", 
  FractionBox["7", 
   SuperscriptBox["q", "81"]]}]], "Print",
 CellChangeTimes->{3.6957868721328783`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "136"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"271", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "135"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"269", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "134"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"267", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", "133"]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", 
    RowBox[{"265", "/", "2"}]]], "+", 
  FractionBox["32", 
   SuperscriptBox["q", "132"]], "+", 
  FractionBox["42", 
   SuperscriptBox["q", 
    RowBox[{"263", "/", "2"}]]], "+", 
  FractionBox["56", 
   SuperscriptBox["q", "131"]], "+", 
  FractionBox["72", 
   SuperscriptBox["q", 
    RowBox[{"261", "/", "2"}]]], "+", 
  FractionBox["92", 
   SuperscriptBox["q", "130"]], "+", 
  FractionBox["114", 
   SuperscriptBox["q", 
    RowBox[{"259", "/", "2"}]]], "+", 
  FractionBox["144", 
   SuperscriptBox["q", "129"]], "+", 
  FractionBox["172", 
   SuperscriptBox["q", 
    RowBox[{"257", "/", "2"}]]], "+", 
  FractionBox["208", 
   SuperscriptBox["q", "128"]], "+", 
  FractionBox["244", 
   SuperscriptBox["q", 
    RowBox[{"255", "/", "2"}]]], "+", 
  FractionBox["286", 
   SuperscriptBox["q", "127"]], "+", 
  FractionBox["328", 
   SuperscriptBox["q", 
    RowBox[{"253", "/", "2"}]]], "+", 
  FractionBox["370", 
   SuperscriptBox["q", "126"]], "+", 
  FractionBox["418", 
   SuperscriptBox["q", 
    RowBox[{"251", "/", "2"}]]], "+", 
  FractionBox["462", 
   SuperscriptBox["q", "125"]], "+", 
  FractionBox["508", 
   SuperscriptBox["q", 
    RowBox[{"249", "/", "2"}]]], "+", 
  FractionBox["548", 
   SuperscriptBox["q", "124"]], "+", 
  FractionBox["588", 
   SuperscriptBox["q", 
    RowBox[{"247", "/", "2"}]]], "+", 
  FractionBox["620", 
   SuperscriptBox["q", "123"]], "+", 
  FractionBox["656", 
   SuperscriptBox["q", 
    RowBox[{"245", "/", "2"}]]], "+", 
  FractionBox["676", 
   SuperscriptBox["q", "122"]], "+", 
  FractionBox["692", 
   SuperscriptBox["q", 
    RowBox[{"243", "/", "2"}]]], "+", 
  FractionBox["704", 
   SuperscriptBox["q", "121"]], "+", 
  FractionBox["704", 
   SuperscriptBox["q", 
    RowBox[{"241", "/", "2"}]]], "+", 
  FractionBox["702", 
   SuperscriptBox["q", "120"]], "+", 
  FractionBox["690", 
   SuperscriptBox["q", 
    RowBox[{"239", "/", "2"}]]], "+", 
  FractionBox["674", 
   SuperscriptBox["q", "119"]], "+", 
  FractionBox["640", 
   SuperscriptBox["q", 
    RowBox[{"237", "/", "2"}]]], "+", 
  FractionBox["614", 
   SuperscriptBox["q", "118"]], "+", 
  FractionBox["576", 
   SuperscriptBox["q", 
    RowBox[{"235", "/", "2"}]]], "+", 
  FractionBox["532", 
   SuperscriptBox["q", "117"]], "+", 
  FractionBox["492", 
   SuperscriptBox["q", 
    RowBox[{"233", "/", "2"}]]], "+", 
  FractionBox["444", 
   SuperscriptBox["q", "116"]], "+", 
  FractionBox["394", 
   SuperscriptBox["q", 
    RowBox[{"231", "/", "2"}]]], "+", 
  FractionBox["348", 
   SuperscriptBox["q", "115"]], "+", 
  FractionBox["304", 
   SuperscriptBox["q", 
    RowBox[{"229", "/", "2"}]]], "+", 
  FractionBox["256", 
   SuperscriptBox["q", "114"]], "+", 
  FractionBox["218", 
   SuperscriptBox["q", 
    RowBox[{"227", "/", "2"}]]], "+", 
  FractionBox["176", 
   SuperscriptBox["q", "113"]], "+", 
  FractionBox["140", 
   SuperscriptBox["q", 
    RowBox[{"225", "/", "2"}]]], "+", 
  FractionBox["112", 
   SuperscriptBox["q", "112"]], "+", 
  FractionBox["88", 
   SuperscriptBox["q", 
    RowBox[{"223", "/", "2"}]]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "111"]], "+", 
  FractionBox["44", 
   SuperscriptBox["q", 
    RowBox[{"221", "/", "2"}]]], "+", 
  FractionBox["34", 
   SuperscriptBox["q", "110"]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"219", "/", "2"}]]], "+", 
  FractionBox["14", 
   SuperscriptBox["q", "109"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"217", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.69578687222357*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "176"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "175"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"349", "/", "2"}]]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "174"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"347", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", "173"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"345", "/", "2"}]]], "+", 
  FractionBox["22", 
   SuperscriptBox["q", "172"]], "+", 
  FractionBox["32", 
   SuperscriptBox["q", 
    RowBox[{"343", "/", "2"}]]], "+", 
  FractionBox["45", 
   SuperscriptBox["q", "171"]], "+", 
  FractionBox["60", 
   SuperscriptBox["q", 
    RowBox[{"341", "/", "2"}]]], "+", 
  FractionBox["80", 
   SuperscriptBox["q", "170"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"339", "/", "2"}]]], "+", 
  FractionBox["135", 
   SuperscriptBox["q", "169"]], "+", 
  FractionBox["168", 
   SuperscriptBox["q", 
    RowBox[{"337", "/", "2"}]]], "+", 
  FractionBox["212", 
   SuperscriptBox["q", "168"]], "+", 
  FractionBox["260", 
   SuperscriptBox["q", 
    RowBox[{"335", "/", "2"}]]], "+", 
  FractionBox["319", 
   SuperscriptBox["q", "167"]], "+", 
  FractionBox["380", 
   SuperscriptBox["q", 
    RowBox[{"333", "/", "2"}]]], "+", 
  FractionBox["454", 
   SuperscriptBox["q", "166"]], "+", 
  FractionBox["540", 
   SuperscriptBox["q", 
    RowBox[{"331", "/", "2"}]]], "+", 
  FractionBox["629", 
   SuperscriptBox["q", "165"]], "+", 
  FractionBox["728", 
   SuperscriptBox["q", 
    RowBox[{"329", "/", "2"}]]], "+", 
  FractionBox["834", 
   SuperscriptBox["q", "164"]], "+", 
  FractionBox["948", 
   SuperscriptBox["q", 
    RowBox[{"327", "/", "2"}]]], "+", 
  FractionBox["1065", 
   SuperscriptBox["q", "163"]], "+", 
  FractionBox["1192", 
   SuperscriptBox["q", 
    RowBox[{"325", "/", "2"}]]], "+", 
  FractionBox["1312", 
   SuperscriptBox["q", "162"]], "+", 
  FractionBox["1444", 
   SuperscriptBox["q", 
    RowBox[{"323", "/", "2"}]]], "+", 
  FractionBox["1571", 
   SuperscriptBox["q", "161"]], "+", 
  FractionBox["1696", 
   SuperscriptBox["q", 
    RowBox[{"321", "/", "2"}]]], "+", 
  FractionBox["1815", 
   SuperscriptBox["q", "160"]], "+", 
  FractionBox["1928", 
   SuperscriptBox["q", 
    RowBox[{"319", "/", "2"}]]], "+", 
  FractionBox["2029", 
   SuperscriptBox["q", "159"]], "+", 
  FractionBox["2120", 
   SuperscriptBox["q", 
    RowBox[{"317", "/", "2"}]]], "+", 
  FractionBox["2210", 
   SuperscriptBox["q", "158"]], "+", 
  FractionBox["2264", 
   SuperscriptBox["q", 
    RowBox[{"315", "/", "2"}]]], "+", 
  FractionBox["2317", 
   SuperscriptBox["q", "157"]], "+", 
  FractionBox["2352", 
   SuperscriptBox["q", 
    RowBox[{"313", "/", "2"}]]], "+", 
  FractionBox["2363", 
   SuperscriptBox["q", "156"]], "+", 
  FractionBox["2360", 
   SuperscriptBox["q", 
    RowBox[{"311", "/", "2"}]]], "+", 
  FractionBox["2343", 
   SuperscriptBox["q", "155"]], "+", 
  FractionBox["2300", 
   SuperscriptBox["q", 
    RowBox[{"309", "/", "2"}]]], "+", 
  FractionBox["2248", 
   SuperscriptBox["q", "154"]], "+", 
  FractionBox["2176", 
   SuperscriptBox["q", 
    RowBox[{"307", "/", "2"}]]], "+", 
  FractionBox["2085", 
   SuperscriptBox["q", "153"]], "+", 
  FractionBox["1992", 
   SuperscriptBox["q", 
    RowBox[{"305", "/", "2"}]]], "+", 
  FractionBox["1882", 
   SuperscriptBox["q", "152"]], "+", 
  FractionBox["1764", 
   SuperscriptBox["q", 
    RowBox[{"303", "/", "2"}]]], "+", 
  FractionBox["1637", 
   SuperscriptBox["q", "151"]], "+", 
  FractionBox["1516", 
   SuperscriptBox["q", 
    RowBox[{"301", "/", "2"}]]], "+", 
  FractionBox["1374", 
   SuperscriptBox["q", "150"]], "+", 
  FractionBox["1244", 
   SuperscriptBox["q", 
    RowBox[{"299", "/", "2"}]]], "+", 
  FractionBox["1119", 
   SuperscriptBox["q", "149"]], "+", 
  FractionBox["984", 
   SuperscriptBox["q", 
    RowBox[{"297", "/", "2"}]]], "+", 
  FractionBox["868", 
   SuperscriptBox["q", "148"]], "+", 
  FractionBox["756", 
   SuperscriptBox["q", 
    RowBox[{"295", "/", "2"}]]], "+", 
  FractionBox["643", 
   SuperscriptBox["q", "147"]], "+", 
  FractionBox["544", 
   SuperscriptBox["q", 
    RowBox[{"293", "/", "2"}]]], "+", 
  FractionBox["456", 
   SuperscriptBox["q", "146"]], "+", 
  FractionBox["372", 
   SuperscriptBox["q", 
    RowBox[{"291", "/", "2"}]]], "+", 
  FractionBox["305", 
   SuperscriptBox["q", "145"]], "+", 
  FractionBox["240", 
   SuperscriptBox["q", 
    RowBox[{"289", "/", "2"}]]], "+", 
  FractionBox["186", 
   SuperscriptBox["q", "144"]], "+", 
  FractionBox["144", 
   SuperscriptBox["q", 
    RowBox[{"287", "/", "2"}]]], "+", 
  FractionBox["110", 
   SuperscriptBox["q", "143"]], "+", 
  FractionBox["76", 
   SuperscriptBox["q", 
    RowBox[{"285", "/", "2"}]]], "+", 
  FractionBox["53", 
   SuperscriptBox["q", "142"]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"283", "/", "2"}]]], "+", 
  FractionBox["21", 
   SuperscriptBox["q", "141"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"281", "/", "2"}]]], "+", 
  FractionBox["9", 
   SuperscriptBox["q", "140"]]}]], "Print",
 CellChangeTimes->{3.695786872228585*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "220"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"439", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "219"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"437", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "218"]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", 
    RowBox[{"435", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", "217"]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", 
    RowBox[{"433", "/", "2"}]]], "+", 
  FractionBox["34", 
   SuperscriptBox["q", "216"]], "+", 
  FractionBox["46", 
   SuperscriptBox["q", 
    RowBox[{"431", "/", "2"}]]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "215"]], "+", 
  FractionBox["84", 
   SuperscriptBox["q", 
    RowBox[{"429", "/", "2"}]]], "+", 
  FractionBox["110", 
   SuperscriptBox["q", "214"]], "+", 
  FractionBox["142", 
   SuperscriptBox["q", 
    RowBox[{"427", "/", "2"}]]], "+", 
  FractionBox["188", 
   SuperscriptBox["q", "213"]], "+", 
  FractionBox["236", 
   SuperscriptBox["q", 
    RowBox[{"425", "/", "2"}]]], "+", 
  FractionBox["298", 
   SuperscriptBox["q", "212"]], "+", 
  FractionBox["372", 
   SuperscriptBox["q", 
    RowBox[{"423", "/", "2"}]]], "+", 
  FractionBox["460", 
   SuperscriptBox["q", "211"]], "+", 
  FractionBox["560", 
   SuperscriptBox["q", 
    RowBox[{"421", "/", "2"}]]], "+", 
  FractionBox["678", 
   SuperscriptBox["q", "210"]], "+", 
  FractionBox["812", 
   SuperscriptBox["q", 
    RowBox[{"419", "/", "2"}]]], "+", 
  FractionBox["966", 
   SuperscriptBox["q", "209"]], "+", 
  FractionBox["1140", 
   SuperscriptBox["q", 
    RowBox[{"417", "/", "2"}]]], "+", 
  FractionBox["1332", 
   SuperscriptBox["q", "208"]], "+", 
  FractionBox["1546", 
   SuperscriptBox["q", 
    RowBox[{"415", "/", "2"}]]], "+", 
  FractionBox["1782", 
   SuperscriptBox["q", "207"]], "+", 
  FractionBox["2044", 
   SuperscriptBox["q", 
    RowBox[{"413", "/", "2"}]]], "+", 
  FractionBox["2316", 
   SuperscriptBox["q", "206"]], "+", 
  FractionBox["2618", 
   SuperscriptBox["q", 
    RowBox[{"411", "/", "2"}]]], "+", 
  FractionBox["2930", 
   SuperscriptBox["q", "205"]], "+", 
  FractionBox["3264", 
   SuperscriptBox["q", 
    RowBox[{"409", "/", "2"}]]], "+", 
  FractionBox["3610", 
   SuperscriptBox["q", "204"]], "+", 
  FractionBox["3970", 
   SuperscriptBox["q", 
    RowBox[{"407", "/", "2"}]]], "+", 
  FractionBox["4336", 
   SuperscriptBox["q", "203"]], "+", 
  FractionBox["4704", 
   SuperscriptBox["q", 
    RowBox[{"405", "/", "2"}]]], "+", 
  FractionBox["5080", 
   SuperscriptBox["q", "202"]], "+", 
  FractionBox["5446", 
   SuperscriptBox["q", 
    RowBox[{"403", "/", "2"}]]], "+", 
  FractionBox["5812", 
   SuperscriptBox["q", "201"]], "+", 
  FractionBox["6160", 
   SuperscriptBox["q", 
    RowBox[{"401", "/", "2"}]]], "+", 
  FractionBox["6492", 
   SuperscriptBox["q", "200"]], "+", 
  FractionBox["6802", 
   SuperscriptBox["q", 
    RowBox[{"399", "/", "2"}]]], "+", 
  FractionBox["7090", 
   SuperscriptBox["q", "199"]], "+", 
  FractionBox["7340", 
   SuperscriptBox["q", 
    RowBox[{"397", "/", "2"}]]], "+", 
  FractionBox["7572", 
   SuperscriptBox["q", "198"]], "+", 
  FractionBox["7750", 
   SuperscriptBox["q", 
    RowBox[{"395", "/", "2"}]]], "+", 
  FractionBox["7894", 
   SuperscriptBox["q", "197"]], "+", 
  FractionBox["8000", 
   SuperscriptBox["q", 
    RowBox[{"393", "/", "2"}]]], "+", 
  FractionBox["8056", 
   SuperscriptBox["q", "196"]], "+", 
  FractionBox["8072", 
   SuperscriptBox["q", 
    RowBox[{"391", "/", "2"}]]], "+", 
  FractionBox["8036", 
   SuperscriptBox["q", "195"]], "+", 
  FractionBox["7964", 
   SuperscriptBox["q", 
    RowBox[{"389", "/", "2"}]]], "+", 
  FractionBox["7840", 
   SuperscriptBox["q", "194"]], "+", 
  FractionBox["7686", 
   SuperscriptBox["q", 
    RowBox[{"387", "/", "2"}]]], "+", 
  FractionBox["7476", 
   SuperscriptBox["q", "193"]], "+", 
  FractionBox["7236", 
   SuperscriptBox["q", 
    RowBox[{"385", "/", "2"}]]], "+", 
  FractionBox["6966", 
   SuperscriptBox["q", "192"]], "+", 
  FractionBox["6664", 
   SuperscriptBox["q", 
    RowBox[{"383", "/", "2"}]]], "+", 
  FractionBox["6338", 
   SuperscriptBox["q", "191"]], "+", 
  FractionBox["5996", 
   SuperscriptBox["q", 
    RowBox[{"381", "/", "2"}]]], "+", 
  FractionBox["5628", 
   SuperscriptBox["q", "190"]], "+", 
  FractionBox["5254", 
   SuperscriptBox["q", 
    RowBox[{"379", "/", "2"}]]], "+", 
  FractionBox["4878", 
   SuperscriptBox["q", "189"]], "+", 
  FractionBox["4488", 
   SuperscriptBox["q", 
    RowBox[{"377", "/", "2"}]]], "+", 
  FractionBox["4112", 
   SuperscriptBox["q", "188"]], "+", 
  FractionBox["3736", 
   SuperscriptBox["q", 
    RowBox[{"375", "/", "2"}]]], "+", 
  FractionBox["3374", 
   SuperscriptBox["q", "187"]], "+", 
  FractionBox["3020", 
   SuperscriptBox["q", 
    RowBox[{"373", "/", "2"}]]], "+", 
  FractionBox["2690", 
   SuperscriptBox["q", "186"]], "+", 
  FractionBox["2366", 
   SuperscriptBox["q", 
    RowBox[{"371", "/", "2"}]]], "+", 
  FractionBox["2068", 
   SuperscriptBox["q", "185"]], "+", 
  FractionBox["1800", 
   SuperscriptBox["q", 
    RowBox[{"369", "/", "2"}]]], "+", 
  FractionBox["1542", 
   SuperscriptBox["q", "184"]], "+", 
  FractionBox["1316", 
   SuperscriptBox["q", 
    RowBox[{"367", "/", "2"}]]], "+", 
  FractionBox["1112", 
   SuperscriptBox["q", "183"]], "+", 
  FractionBox["920", 
   SuperscriptBox["q", 
    RowBox[{"365", "/", "2"}]]], "+", 
  FractionBox["758", 
   SuperscriptBox["q", "182"]], "+", 
  FractionBox["620", 
   SuperscriptBox["q", 
    RowBox[{"363", "/", "2"}]]], "+", 
  FractionBox["494", 
   SuperscriptBox["q", "181"]], "+", 
  FractionBox["396", 
   SuperscriptBox["q", 
    RowBox[{"361", "/", "2"}]]], "+", 
  FractionBox["306", 
   SuperscriptBox["q", "180"]], "+", 
  FractionBox["232", 
   SuperscriptBox["q", 
    RowBox[{"359", "/", "2"}]]], "+", 
  FractionBox["176", 
   SuperscriptBox["q", "179"]], "+", 
  FractionBox["132", 
   SuperscriptBox["q", 
    RowBox[{"357", "/", "2"}]]], "+", 
  FractionBox["90", 
   SuperscriptBox["q", "178"]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", 
    RowBox[{"355", "/", "2"}]]], "+", 
  FractionBox["46", 
   SuperscriptBox["q", "177"]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", 
    RowBox[{"353", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", "176"]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", 
    RowBox[{"351", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957868723198485`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "270"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "269"]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", 
    RowBox[{"537", "/", "2"}]]], "+", 
  FractionBox["5", 
   SuperscriptBox["q", "268"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"535", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", "267"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"533", "/", "2"}]]], "+", 
  FractionBox["22", 
   SuperscriptBox["q", "266"]], "+", 
  FractionBox["32", 
   SuperscriptBox["q", 
    RowBox[{"531", "/", "2"}]]], "+", 
  FractionBox["47", 
   SuperscriptBox["q", "265"]], "+", 
  FractionBox["64", 
   SuperscriptBox["q", 
    RowBox[{"529", "/", "2"}]]], "+", 
  FractionBox["86", 
   SuperscriptBox["q", "264"]], "+", 
  FractionBox["116", 
   SuperscriptBox["q", 
    RowBox[{"527", "/", "2"}]]], "+", 
  FractionBox["153", 
   SuperscriptBox["q", "263"]], "+", 
  FractionBox["196", 
   SuperscriptBox["q", 
    RowBox[{"525", "/", "2"}]]], "+", 
  FractionBox["256", 
   SuperscriptBox["q", "262"]], "+", 
  FractionBox["324", 
   SuperscriptBox["q", 
    RowBox[{"523", "/", "2"}]]], "+", 
  FractionBox["410", 
   SuperscriptBox["q", "261"]], "+", 
  FractionBox["512", 
   SuperscriptBox["q", 
    RowBox[{"521", "/", "2"}]]], "+", 
  FractionBox["636", 
   SuperscriptBox["q", "260"]], "+", 
  FractionBox["784", 
   SuperscriptBox["q", 
    RowBox[{"519", "/", "2"}]]], "+", 
  FractionBox["957", 
   SuperscriptBox["q", "259"]], "+", 
  FractionBox["1156", 
   SuperscriptBox["q", 
    RowBox[{"517", "/", "2"}]]], "+", 
  FractionBox["1391", 
   SuperscriptBox["q", "258"]], "+", 
  FractionBox["1664", 
   SuperscriptBox["q", 
    RowBox[{"515", "/", "2"}]]], "+", 
  FractionBox["1973", 
   SuperscriptBox["q", "257"]], "+", 
  FractionBox["2324", 
   SuperscriptBox["q", 
    RowBox[{"513", "/", "2"}]]], "+", 
  FractionBox["2717", 
   SuperscriptBox["q", "256"]], "+", 
  FractionBox["3164", 
   SuperscriptBox["q", 
    RowBox[{"511", "/", "2"}]]], "+", 
  FractionBox["3654", 
   SuperscriptBox["q", "255"]], "+", 
  FractionBox["4204", 
   SuperscriptBox["q", 
    RowBox[{"509", "/", "2"}]]], "+", 
  FractionBox["4800", 
   SuperscriptBox["q", "254"]], "+", 
  FractionBox["5456", 
   SuperscriptBox["q", 
    RowBox[{"507", "/", "2"}]]], "+", 
  FractionBox["6164", 
   SuperscriptBox["q", "253"]], "+", 
  FractionBox["6932", 
   SuperscriptBox["q", 
    RowBox[{"505", "/", "2"}]]], "+", 
  FractionBox["7753", 
   SuperscriptBox["q", "252"]], "+", 
  FractionBox["8624", 
   SuperscriptBox["q", 
    RowBox[{"503", "/", "2"}]]], "+", 
  FractionBox["9547", 
   SuperscriptBox["q", "251"]], "+", 
  FractionBox["10512", 
   SuperscriptBox["q", 
    RowBox[{"501", "/", "2"}]]], "+", 
  FractionBox["11525", 
   SuperscriptBox["q", "250"]], "+", 
  FractionBox["12568", 
   SuperscriptBox["q", 
    RowBox[{"499", "/", "2"}]]], "+", 
  FractionBox["13645", 
   SuperscriptBox["q", "249"]], "+", 
  FractionBox["14744", 
   SuperscriptBox["q", 
    RowBox[{"497", "/", "2"}]]], "+", 
  FractionBox["15861", 
   SuperscriptBox["q", "248"]], "+", 
  FractionBox["16972", 
   SuperscriptBox["q", 
    RowBox[{"495", "/", "2"}]]], "+", 
  FractionBox["18098", 
   SuperscriptBox["q", "247"]], "+", 
  FractionBox["19200", 
   SuperscriptBox["q", 
    RowBox[{"493", "/", "2"}]]], "+", 
  FractionBox["20284", 
   SuperscriptBox["q", "246"]], "+", 
  FractionBox["21332", 
   SuperscriptBox["q", 
    RowBox[{"491", "/", "2"}]]], "+", 
  FractionBox["22337", 
   SuperscriptBox["q", "245"]], "+", 
  FractionBox["23288", 
   SuperscriptBox["q", 
    RowBox[{"489", "/", "2"}]]], "+", 
  FractionBox["24175", 
   SuperscriptBox["q", "244"]], "+", 
  FractionBox["24988", 
   SuperscriptBox["q", 
    RowBox[{"487", "/", "2"}]]], "+", 
  FractionBox["25712", 
   SuperscriptBox["q", "243"]], "+", 
  FractionBox["26364", 
   SuperscriptBox["q", 
    RowBox[{"485", "/", "2"}]]], "+", 
  FractionBox["26896", 
   SuperscriptBox["q", "242"]], "+", 
  FractionBox["27332", 
   SuperscriptBox["q", 
    RowBox[{"483", "/", "2"}]]], "+", 
  FractionBox["27657", 
   SuperscriptBox["q", "241"]], "+", 
  FractionBox["27868", 
   SuperscriptBox["q", 
    RowBox[{"481", "/", "2"}]]], "+", 
  FractionBox["27955", 
   SuperscriptBox["q", "240"]], "+", 
  FractionBox["27936", 
   SuperscriptBox["q", 
    RowBox[{"479", "/", "2"}]]], "+", 
  FractionBox["27788", 
   SuperscriptBox["q", "239"]], "+", 
  FractionBox["27524", 
   SuperscriptBox["q", 
    RowBox[{"477", "/", "2"}]]], "+", 
  FractionBox["27154", 
   SuperscriptBox["q", "238"]], "+", 
  FractionBox["26672", 
   SuperscriptBox["q", 
    RowBox[{"475", "/", "2"}]]], "+", 
  FractionBox["26075", 
   SuperscriptBox["q", "237"]], "+", 
  FractionBox["25388", 
   SuperscriptBox["q", 
    RowBox[{"473", "/", "2"}]]], "+", 
  FractionBox["24615", 
   SuperscriptBox["q", "236"]], "+", 
  FractionBox["23748", 
   SuperscriptBox["q", 
    RowBox[{"471", "/", "2"}]]], "+", 
  FractionBox["22831", 
   SuperscriptBox["q", "235"]], "+", 
  FractionBox["21832", 
   SuperscriptBox["q", 
    RowBox[{"469", "/", "2"}]]], "+", 
  FractionBox["20785", 
   SuperscriptBox["q", "234"]], "+", 
  FractionBox["19704", 
   SuperscriptBox["q", 
    RowBox[{"467", "/", "2"}]]], "+", 
  FractionBox["18591", 
   SuperscriptBox["q", "233"]], "+", 
  FractionBox["17444", 
   SuperscriptBox["q", 
    RowBox[{"465", "/", "2"}]]], "+", 
  FractionBox["16308", 
   SuperscriptBox["q", "232"]], "+", 
  FractionBox["15164", 
   SuperscriptBox["q", 
    RowBox[{"463", "/", "2"}]]], "+", 
  FractionBox["14024", 
   SuperscriptBox["q", "231"]], "+", 
  FractionBox["12916", 
   SuperscriptBox["q", 
    RowBox[{"461", "/", "2"}]]], "+", 
  FractionBox["11826", 
   SuperscriptBox["q", "230"]], "+", 
  FractionBox["10768", 
   SuperscriptBox["q", 
    RowBox[{"459", "/", "2"}]]], "+", 
  FractionBox["9759", 
   SuperscriptBox["q", "229"]], "+", 
  FractionBox["8792", 
   SuperscriptBox["q", 
    RowBox[{"457", "/", "2"}]]], "+", 
  FractionBox["7863", 
   SuperscriptBox["q", "228"]], "+", 
  FractionBox["7012", 
   SuperscriptBox["q", 
    RowBox[{"455", "/", "2"}]]], "+", 
  FractionBox["6201", 
   SuperscriptBox["q", "227"]], "+", 
  FractionBox["5448", 
   SuperscriptBox["q", 
    RowBox[{"453", "/", "2"}]]], "+", 
  FractionBox["4763", 
   SuperscriptBox["q", "226"]], "+", 
  FractionBox["4132", 
   SuperscriptBox["q", 
    RowBox[{"451", "/", "2"}]]], "+", 
  FractionBox["3552", 
   SuperscriptBox["q", "225"]], "+", 
  FractionBox["3040", 
   SuperscriptBox["q", 
    RowBox[{"449", "/", "2"}]]], "+", 
  FractionBox["2582", 
   SuperscriptBox["q", "224"]], "+", 
  FractionBox["2164", 
   SuperscriptBox["q", 
    RowBox[{"447", "/", "2"}]]], "+", 
  FractionBox["1808", 
   SuperscriptBox["q", "223"]], "+", 
  FractionBox["1496", 
   SuperscriptBox["q", 
    RowBox[{"445", "/", "2"}]]], "+", 
  FractionBox["1215", 
   SuperscriptBox["q", "222"]], "+", 
  FractionBox["984", 
   SuperscriptBox["q", 
    RowBox[{"443", "/", "2"}]]], "+", 
  FractionBox["790", 
   SuperscriptBox["q", "221"]], "+", 
  FractionBox["620", 
   SuperscriptBox["q", 
    RowBox[{"441", "/", "2"}]]], "+", 
  FractionBox["489", 
   SuperscriptBox["q", "220"]], "+", 
  FractionBox["372", 
   SuperscriptBox["q", 
    RowBox[{"439", "/", "2"}]]], "+", 
  FractionBox["278", 
   SuperscriptBox["q", "219"]], "+", 
  FractionBox["208", 
   SuperscriptBox["q", 
    RowBox[{"437", "/", "2"}]]], "+", 
  FractionBox["154", 
   SuperscriptBox["q", "218"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"435", "/", "2"}]]], "+", 
  FractionBox["71", 
   SuperscriptBox["q", "217"]], "+", 
  FractionBox["52", 
   SuperscriptBox["q", 
    RowBox[{"433", "/", "2"}]]], "+", 
  FractionBox["27", 
   SuperscriptBox["q", "216"]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", 
    RowBox[{"431", "/", "2"}]]], "+", 
  FractionBox["11", 
   SuperscriptBox["q", "215"]]}]], "Print",
 CellChangeTimes->{3.695786872406246*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"K3", "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
      "FunctionExpand"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.694762458835555*^9, 3.694762471105774*^9}, {
  3.695785305203559*^9, 3.6957853055803485`*^9}, {3.6957858514456053`*^9, 
  3.695785852453333*^9}, {3.695785956013159*^9, 3.695785956428603*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"15", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", 
    RowBox[{"13", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786877230316*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "24"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "23"]], "-", 
  FractionBox["7", 
   SuperscriptBox["q", "22"]], "-", 
  FractionBox["15", 
   SuperscriptBox["q", "21"]], "-", 
  FractionBox["20", 
   SuperscriptBox["q", "20"]], "-", 
  FractionBox["20", 
   SuperscriptBox["q", "19"]]}]], "Print",
 CellChangeTimes->{3.695786877284775*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"93", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"91", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"89", "/", "2"}]]], "+", 
  FractionBox["28", 
   SuperscriptBox["q", 
    RowBox[{"87", "/", "2"}]]], "+", 
  FractionBox["56", 
   SuperscriptBox["q", 
    RowBox[{"85", "/", "2"}]]], "+", 
  FractionBox["82", 
   SuperscriptBox["q", 
    RowBox[{"83", "/", "2"}]]], "+", 
  FractionBox["96", 
   SuperscriptBox["q", 
    RowBox[{"81", "/", "2"}]]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"79", "/", "2"}]]], "+", 
  FractionBox["70", 
   SuperscriptBox["q", 
    RowBox[{"77", "/", "2"}]]], "+", 
  FractionBox["50", 
   SuperscriptBox["q", 
    RowBox[{"75", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957868773007774`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "78"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "77"]], "-", 
  FractionBox["9", 
   SuperscriptBox["q", "76"]], "-", 
  FractionBox["24", 
   SuperscriptBox["q", "75"]], "-", 
  FractionBox["52", 
   SuperscriptBox["q", "74"]], "-", 
  FractionBox["106", 
   SuperscriptBox["q", "73"]], "-", 
  FractionBox["168", 
   SuperscriptBox["q", "72"]], "-", 
  FractionBox["254", 
   SuperscriptBox["q", "71"]], "-", 
  FractionBox["352", 
   SuperscriptBox["q", "70"]], "-", 
  FractionBox["458", 
   SuperscriptBox["q", "69"]], "-", 
  FractionBox["537", 
   SuperscriptBox["q", "68"]], "-", 
  FractionBox["555", 
   SuperscriptBox["q", "67"]], "-", 
  FractionBox["534", 
   SuperscriptBox["q", "66"]], "-", 
  FractionBox["443", 
   SuperscriptBox["q", "65"]], "-", 
  FractionBox["322", 
   SuperscriptBox["q", "64"]], "-", 
  FractionBox["175", 
   SuperscriptBox["q", "63"]], "-", 
  FractionBox["105", 
   SuperscriptBox["q", "62"]]}]], "Print",
 CellChangeTimes->{3.695786877367138*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"231", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"229", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"227", "/", "2"}]]], "+", 
  FractionBox["46", 
   SuperscriptBox["q", 
    RowBox[{"225", "/", "2"}]]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"223", "/", "2"}]]], "+", 
  FractionBox["206", 
   SuperscriptBox["q", 
    RowBox[{"221", "/", "2"}]]], "+", 
  FractionBox["368", 
   SuperscriptBox["q", 
    RowBox[{"219", "/", "2"}]]], "+", 
  FractionBox["606", 
   SuperscriptBox["q", 
    RowBox[{"217", "/", "2"}]]], "+", 
  FractionBox["932", 
   SuperscriptBox["q", 
    RowBox[{"215", "/", "2"}]]], "+", 
  FractionBox["1334", 
   SuperscriptBox["q", 
    RowBox[{"213", "/", "2"}]]], "+", 
  FractionBox["1774", 
   SuperscriptBox["q", 
    RowBox[{"211", "/", "2"}]]], "+", 
  FractionBox["2252", 
   SuperscriptBox["q", 
    RowBox[{"209", "/", "2"}]]], "+", 
  FractionBox["2704", 
   SuperscriptBox["q", 
    RowBox[{"207", "/", "2"}]]], "+", 
  FractionBox["3076", 
   SuperscriptBox["q", 
    RowBox[{"205", "/", "2"}]]], "+", 
  FractionBox["3302", 
   SuperscriptBox["q", 
    RowBox[{"203", "/", "2"}]]], "+", 
  FractionBox["3368", 
   SuperscriptBox["q", 
    RowBox[{"201", "/", "2"}]]], "+", 
  FractionBox["3176", 
   SuperscriptBox["q", 
    RowBox[{"199", "/", "2"}]]], "+", 
  FractionBox["2860", 
   SuperscriptBox["q", 
    RowBox[{"197", "/", "2"}]]], "+", 
  FractionBox["2310", 
   SuperscriptBox["q", 
    RowBox[{"195", "/", "2"}]]], "+", 
  FractionBox["1812", 
   SuperscriptBox["q", 
    RowBox[{"193", "/", "2"}]]], "+", 
  FractionBox["1202", 
   SuperscriptBox["q", 
    RowBox[{"191", "/", "2"}]]], "+", 
  FractionBox["748", 
   SuperscriptBox["q", 
    RowBox[{"189", "/", "2"}]]], "+", 
  FractionBox["364", 
   SuperscriptBox["q", 
    RowBox[{"187", "/", "2"}]]], "+", 
  FractionBox["196", 
   SuperscriptBox["q", 
    RowBox[{"185", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957868774461117`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "162"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "161"]], "-", 
  FractionBox["9", 
   SuperscriptBox["q", "160"]], "-", 
  FractionBox["26", 
   SuperscriptBox["q", "159"]], "-", 
  FractionBox["62", 
   SuperscriptBox["q", "158"]], "-", 
  FractionBox["141", 
   SuperscriptBox["q", "157"]], "-", 
  FractionBox["282", 
   SuperscriptBox["q", "156"]], "-", 
  FractionBox["532", 
   SuperscriptBox["q", "155"]], "-", 
  FractionBox["927", 
   SuperscriptBox["q", "154"]], "-", 
  FractionBox["1554", 
   SuperscriptBox["q", "153"]], "-", 
  FractionBox["2448", 
   SuperscriptBox["q", "152"]], "-", 
  FractionBox["3655", 
   SuperscriptBox["q", "151"]], "-", 
  FractionBox["5218", 
   SuperscriptBox["q", "150"]], "-", 
  FractionBox["7130", 
   SuperscriptBox["q", "149"]], "-", 
  FractionBox["9348", 
   SuperscriptBox["q", "148"]], "-", 
  FractionBox["11741", 
   SuperscriptBox["q", "147"]], "-", 
  FractionBox["14219", 
   SuperscriptBox["q", "146"]], "-", 
  FractionBox["16559", 
   SuperscriptBox["q", "145"]], "-", 
  FractionBox["18595", 
   SuperscriptBox["q", "144"]], "-", 
  FractionBox["20182", 
   SuperscriptBox["q", "143"]], "-", 
  FractionBox["21054", 
   SuperscriptBox["q", "142"]], "-", 
  FractionBox["21194", 
   SuperscriptBox["q", "141"]], "-", 
  FractionBox["20493", 
   SuperscriptBox["q", "140"]], "-", 
  FractionBox["19076", 
   SuperscriptBox["q", "139"]], "-", 
  FractionBox["16937", 
   SuperscriptBox["q", "138"]], "-", 
  FractionBox["14440", 
   SuperscriptBox["q", "137"]], "-", 
  FractionBox["11586", 
   SuperscriptBox["q", "136"]], "-", 
  FractionBox["8949", 
   SuperscriptBox["q", "135"]], "-", 
  FractionBox["6374", 
   SuperscriptBox["q", "134"]], "-", 
  FractionBox["4333", 
   SuperscriptBox["q", "133"]], "-", 
  FractionBox["2591", 
   SuperscriptBox["q", "132"]], "-", 
  FractionBox["1479", 
   SuperscriptBox["q", "131"]], "-", 
  FractionBox["672", 
   SuperscriptBox["q", "130"]], "-", 
  FractionBox["336", 
   SuperscriptBox["q", "129"]]}]], "Print",
 CellChangeTimes->{3.695786877552478*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"429", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"427", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"425", "/", "2"}]]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"423", "/", "2"}]]], "+", 
  FractionBox["122", 
   SuperscriptBox["q", 
    RowBox[{"421", "/", "2"}]]], "+", 
  FractionBox["256", 
   SuperscriptBox["q", 
    RowBox[{"419", "/", "2"}]]], "+", 
  FractionBox["514", 
   SuperscriptBox["q", 
    RowBox[{"417", "/", "2"}]]], "+", 
  FractionBox["966", 
   SuperscriptBox["q", 
    RowBox[{"415", "/", "2"}]]], "+", 
  FractionBox["1716", 
   SuperscriptBox["q", 
    RowBox[{"413", "/", "2"}]]], "+", 
  FractionBox["2920", 
   SuperscriptBox["q", 
    RowBox[{"411", "/", "2"}]]], "+", 
  FractionBox["4712", 
   SuperscriptBox["q", 
    RowBox[{"409", "/", "2"}]]], "+", 
  FractionBox["7338", 
   SuperscriptBox["q", 
    RowBox[{"407", "/", "2"}]]], "+", 
  FractionBox["10990", 
   SuperscriptBox["q", 
    RowBox[{"405", "/", "2"}]]], "+", 
  FractionBox["15910", 
   SuperscriptBox["q", 
    RowBox[{"403", "/", "2"}]]], "+", 
  FractionBox["22282", 
   SuperscriptBox["q", 
    RowBox[{"401", "/", "2"}]]], "+", 
  FractionBox["30232", 
   SuperscriptBox["q", 
    RowBox[{"399", "/", "2"}]]], "+", 
  FractionBox["39756", 
   SuperscriptBox["q", 
    RowBox[{"397", "/", "2"}]]], "+", 
  FractionBox["50834", 
   SuperscriptBox["q", 
    RowBox[{"395", "/", "2"}]]], "+", 
  FractionBox["63142", 
   SuperscriptBox["q", 
    RowBox[{"393", "/", "2"}]]], "+", 
  FractionBox["76384", 
   SuperscriptBox["q", 
    RowBox[{"391", "/", "2"}]]], "+", 
  FractionBox["89868", 
   SuperscriptBox["q", 
    RowBox[{"389", "/", "2"}]]], "+", 
  FractionBox["103086", 
   SuperscriptBox["q", 
    RowBox[{"387", "/", "2"}]]], "+", 
  FractionBox["115138", 
   SuperscriptBox["q", 
    RowBox[{"385", "/", "2"}]]], "+", 
  FractionBox["125492", 
   SuperscriptBox["q", 
    RowBox[{"383", "/", "2"}]]], "+", 
  FractionBox["133180", 
   SuperscriptBox["q", 
    RowBox[{"381", "/", "2"}]]], "+", 
  FractionBox["137974", 
   SuperscriptBox["q", 
    RowBox[{"379", "/", "2"}]]], "+", 
  FractionBox["139104", 
   SuperscriptBox["q", 
    RowBox[{"377", "/", "2"}]]], "+", 
  FractionBox["136894", 
   SuperscriptBox["q", 
    RowBox[{"375", "/", "2"}]]], "+", 
  FractionBox["130896", 
   SuperscriptBox["q", 
    RowBox[{"373", "/", "2"}]]], "+", 
  FractionBox["122006", 
   SuperscriptBox["q", 
    RowBox[{"371", "/", "2"}]]], "+", 
  FractionBox["110248", 
   SuperscriptBox["q", 
    RowBox[{"369", "/", "2"}]]], "+", 
  FractionBox["97052", 
   SuperscriptBox["q", 
    RowBox[{"367", "/", "2"}]]], "+", 
  FractionBox["82350", 
   SuperscriptBox["q", 
    RowBox[{"365", "/", "2"}]]], "+", 
  FractionBox["67986", 
   SuperscriptBox["q", 
    RowBox[{"363", "/", "2"}]]], "+", 
  FractionBox["53776", 
   SuperscriptBox["q", 
    RowBox[{"361", "/", "2"}]]], "+", 
  FractionBox["41220", 
   SuperscriptBox["q", 
    RowBox[{"359", "/", "2"}]]], "+", 
  FractionBox["29960", 
   SuperscriptBox["q", 
    RowBox[{"357", "/", "2"}]]], "+", 
  FractionBox["21158", 
   SuperscriptBox["q", 
    RowBox[{"355", "/", "2"}]]], "+", 
  FractionBox["13766", 
   SuperscriptBox["q", 
    RowBox[{"353", "/", "2"}]]], "+", 
  FractionBox["8666", 
   SuperscriptBox["q", 
    RowBox[{"351", "/", "2"}]]], "+", 
  FractionBox["4872", 
   SuperscriptBox["q", 
    RowBox[{"349", "/", "2"}]]], "+", 
  FractionBox["2630", 
   SuperscriptBox["q", 
    RowBox[{"347", "/", "2"}]]], "+", 
  FractionBox["1140", 
   SuperscriptBox["q", 
    RowBox[{"345", "/", "2"}]]], "+", 
  FractionBox["540", 
   SuperscriptBox["q", 
    RowBox[{"343", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786877697339*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "276"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "275"]], "-", 
  FractionBox["9", 
   SuperscriptBox["q", "274"]], "-", 
  FractionBox["26", 
   SuperscriptBox["q", "273"]], "-", 
  FractionBox["64", 
   SuperscriptBox["q", "272"]], "-", 
  FractionBox["151", 
   SuperscriptBox["q", "271"]], "-", 
  FractionBox["318", 
   SuperscriptBox["q", "270"]], "-", 
  FractionBox["649", 
   SuperscriptBox["q", "269"]], "-", 
  FractionBox["1235", 
   SuperscriptBox["q", "268"]], "-", 
  FractionBox["2252", 
   SuperscriptBox["q", "267"]], "-", 
  FractionBox["3931", 
   SuperscriptBox["q", "266"]], "-", 
  FractionBox["6591", 
   SuperscriptBox["q", "265"]], "-", 
  FractionBox["10666", 
   SuperscriptBox["q", "264"]], "-", 
  FractionBox["16698", 
   SuperscriptBox["q", "263"]], "-", 
  FractionBox["25361", 
   SuperscriptBox["q", "262"]], "-", 
  FractionBox["37425", 
   SuperscriptBox["q", "261"]], "-", 
  FractionBox["53758", 
   SuperscriptBox["q", "260"]], "-", 
  FractionBox["75238", 
   SuperscriptBox["q", "259"]], "-", 
  FractionBox["102796", 
   SuperscriptBox["q", "258"]], "-", 
  FractionBox["137179", 
   SuperscriptBox["q", "257"]], "-", 
  FractionBox["179065", 
   SuperscriptBox["q", "256"]], "-", 
  FractionBox["228671", 
   SuperscriptBox["q", "255"]], "-", 
  FractionBox["285974", 
   SuperscriptBox["q", "254"]], "-", 
  FractionBox["350351", 
   SuperscriptBox["q", "253"]], "-", 
  FractionBox["420778", 
   SuperscriptBox["q", "252"]], "-", 
  FractionBox["495548", 
   SuperscriptBox["q", "251"]], "-", 
  FractionBox["572570", 
   SuperscriptBox["q", "250"]], "-", 
  FractionBox["649094", 
   SuperscriptBox["q", "249"]], "-", 
  FractionBox["722291", 
   SuperscriptBox["q", "248"]], "-", 
  FractionBox["788967", 
   SuperscriptBox["q", "247"]], "-", 
  FractionBox["846176", 
   SuperscriptBox["q", "246"]], "-", 
  FractionBox["890905", 
   SuperscriptBox["q", "245"]], "-", 
  FractionBox["921221", 
   SuperscriptBox["q", "244"]], "-", 
  FractionBox["934954", 
   SuperscriptBox["q", "243"]], "-", 
  FractionBox["931736", 
   SuperscriptBox["q", "242"]], "-", 
  FractionBox["910969", 
   SuperscriptBox["q", "241"]], "-", 
  FractionBox["874295", 
   SuperscriptBox["q", "240"]], "-", 
  FractionBox["822551", 
   SuperscriptBox["q", "239"]], "-", 
  FractionBox["759125", 
   SuperscriptBox["q", "238"]], "-", 
  FractionBox["685805", 
   SuperscriptBox["q", "237"]], "-", 
  FractionBox["607192", 
   SuperscriptBox["q", "236"]], "-", 
  FractionBox["525352", 
   SuperscriptBox["q", "235"]], "-", 
  FractionBox["444722", 
   SuperscriptBox["q", "234"]], "-", 
  FractionBox["366955", 
   SuperscriptBox["q", "233"]], "-", 
  FractionBox["295813", 
   SuperscriptBox["q", "232"]], "-", 
  FractionBox["231251", 
   SuperscriptBox["q", "231"]], "-", 
  FractionBox["176360", 
   SuperscriptBox["q", "230"]], "-", 
  FractionBox["129690", 
   SuperscriptBox["q", "229"]], "-", 
  FractionBox["92674", 
   SuperscriptBox["q", "228"]], "-", 
  FractionBox["63295", 
   SuperscriptBox["q", "227"]], "-", 
  FractionBox["41884", 
   SuperscriptBox["q", "226"]], "-", 
  FractionBox["25826", 
   SuperscriptBox["q", "225"]], "-", 
  FractionBox["15482", 
   SuperscriptBox["q", "224"]], "-", 
  FractionBox["8351", 
   SuperscriptBox["q", "223"]], "-", 
  FractionBox["4334", 
   SuperscriptBox["q", "222"]], "-", 
  FractionBox["1815", 
   SuperscriptBox["q", "221"]], "-", 
  FractionBox["825", 
   SuperscriptBox["q", "220"]]}]], "Print",
 CellChangeTimes->{3.6957868778691096`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"687", "/", "2"}]]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"685", "/", "2"}]]], "+", 
  FractionBox["18", 
   SuperscriptBox["q", 
    RowBox[{"683", "/", "2"}]]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"681", "/", "2"}]]], "+", 
  FractionBox["124", 
   SuperscriptBox["q", 
    RowBox[{"679", "/", "2"}]]], "+", 
  FractionBox["274", 
   SuperscriptBox["q", 
    RowBox[{"677", "/", "2"}]]], "+", 
  FractionBox["564", 
   SuperscriptBox["q", 
    RowBox[{"675", "/", "2"}]]], "+", 
  FractionBox["1114", 
   SuperscriptBox["q", 
    RowBox[{"673", "/", "2"}]]], "+", 
  FractionBox["2098", 
   SuperscriptBox["q", 
    RowBox[{"671", "/", "2"}]]], "+", 
  FractionBox["3794", 
   SuperscriptBox["q", 
    RowBox[{"669", "/", "2"}]]], "+", 
  FractionBox["6602", 
   SuperscriptBox["q", 
    RowBox[{"667", "/", "2"}]]], "+", 
  FractionBox["11112", 
   SuperscriptBox["q", 
    RowBox[{"665", "/", "2"}]]], "+", 
  FractionBox["18146", 
   SuperscriptBox["q", 
    RowBox[{"663", "/", "2"}]]], "+", 
  FractionBox["28800", 
   SuperscriptBox["q", 
    RowBox[{"661", "/", "2"}]]], "+", 
  FractionBox["44540", 
   SuperscriptBox["q", 
    RowBox[{"659", "/", "2"}]]], "+", 
  FractionBox["67202", 
   SuperscriptBox["q", 
    RowBox[{"657", "/", "2"}]]], "+", 
  FractionBox["99036", 
   SuperscriptBox["q", 
    RowBox[{"655", "/", "2"}]]], "+", 
  FractionBox["142802", 
   SuperscriptBox["q", 
    RowBox[{"653", "/", "2"}]]], "+", 
  FractionBox["201628", 
   SuperscriptBox["q", 
    RowBox[{"651", "/", "2"}]]], "+", 
  FractionBox["279128", 
   SuperscriptBox["q", 
    RowBox[{"649", "/", "2"}]]], "+", 
  FractionBox["379030", 
   SuperscriptBox["q", 
    RowBox[{"647", "/", "2"}]]], "+", 
  FractionBox["505462", 
   SuperscriptBox["q", 
    RowBox[{"645", "/", "2"}]]], "+", 
  FractionBox["662110", 
   SuperscriptBox["q", 
    RowBox[{"643", "/", "2"}]]], "+", 
  FractionBox["852756", 
   SuperscriptBox["q", 
    RowBox[{"641", "/", "2"}]]], "+", 
  FractionBox["1080074", 
   SuperscriptBox["q", 
    RowBox[{"639", "/", "2"}]]], "+", 
  FractionBox["1346420", 
   SuperscriptBox["q", 
    RowBox[{"637", "/", "2"}]]], "+", 
  FractionBox["1652040", 
   SuperscriptBox["q", 
    RowBox[{"635", "/", "2"}]]], "+", 
  FractionBox["1996550", 
   SuperscriptBox["q", 
    RowBox[{"633", "/", "2"}]]], "+", 
  FractionBox["2376640", 
   SuperscriptBox["q", 
    RowBox[{"631", "/", "2"}]]], "+", 
  FractionBox["2788082", 
   SuperscriptBox["q", 
    RowBox[{"629", "/", "2"}]]], "+", 
  FractionBox["3223346", 
   SuperscriptBox["q", 
    RowBox[{"627", "/", "2"}]]], "+", 
  FractionBox["3674354", 
   SuperscriptBox["q", 
    RowBox[{"625", "/", "2"}]]], "+", 
  FractionBox["4129234", 
   SuperscriptBox["q", 
    RowBox[{"623", "/", "2"}]]], "+", 
  FractionBox["4576986", 
   SuperscriptBox["q", 
    RowBox[{"621", "/", "2"}]]], "+", 
  FractionBox["5002962", 
   SuperscriptBox["q", 
    RowBox[{"619", "/", "2"}]]], "+", 
  FractionBox["5394930", 
   SuperscriptBox["q", 
    RowBox[{"617", "/", "2"}]]], "+", 
  FractionBox["5737790", 
   SuperscriptBox["q", 
    RowBox[{"615", "/", "2"}]]], "+", 
  FractionBox["6021150", 
   SuperscriptBox["q", 
    RowBox[{"613", "/", "2"}]]], "+", 
  FractionBox["6231988", 
   SuperscriptBox["q", 
    RowBox[{"611", "/", "2"}]]], "+", 
  FractionBox["6364280", 
   SuperscriptBox["q", 
    RowBox[{"609", "/", "2"}]]], "+", 
  FractionBox["6409932", 
   SuperscriptBox["q", 
    RowBox[{"607", "/", "2"}]]], "+", 
  FractionBox["6369308", 
   SuperscriptBox["q", 
    RowBox[{"605", "/", "2"}]]], "+", 
  FractionBox["6240400", 
   SuperscriptBox["q", 
    RowBox[{"603", "/", "2"}]]], "+", 
  FractionBox["6030886", 
   SuperscriptBox["q", 
    RowBox[{"601", "/", "2"}]]], "+", 
  FractionBox["5744524", 
   SuperscriptBox["q", 
    RowBox[{"599", "/", "2"}]]], "+", 
  FractionBox["5395486", 
   SuperscriptBox["q", 
    RowBox[{"597", "/", "2"}]]], "+", 
  FractionBox["4991950", 
   SuperscriptBox["q", 
    RowBox[{"595", "/", "2"}]]], "+", 
  FractionBox["4551864", 
   SuperscriptBox["q", 
    RowBox[{"593", "/", "2"}]]], "+", 
  FractionBox["4085330", 
   SuperscriptBox["q", 
    RowBox[{"591", "/", "2"}]]], "+", 
  FractionBox["3611262", 
   SuperscriptBox["q", 
    RowBox[{"589", "/", "2"}]]], "+", 
  FractionBox["3138408", 
   SuperscriptBox["q", 
    RowBox[{"587", "/", "2"}]]], "+", 
  FractionBox["2684018", 
   SuperscriptBox["q", 
    RowBox[{"585", "/", "2"}]]], "+", 
  FractionBox["2253458", 
   SuperscriptBox["q", 
    RowBox[{"583", "/", "2"}]]], "+", 
  FractionBox["1859772", 
   SuperscriptBox["q", 
    RowBox[{"581", "/", "2"}]]], "+", 
  FractionBox["1503780", 
   SuperscriptBox["q", 
    RowBox[{"579", "/", "2"}]]], "+", 
  FractionBox["1193436", 
   SuperscriptBox["q", 
    RowBox[{"577", "/", "2"}]]], "+", 
  FractionBox["925376", 
   SuperscriptBox["q", 
    RowBox[{"575", "/", "2"}]]], "+", 
  FractionBox["703202", 
   SuperscriptBox["q", 
    RowBox[{"573", "/", "2"}]]], "+", 
  FractionBox["519700", 
   SuperscriptBox["q", 
    RowBox[{"571", "/", "2"}]]], "+", 
  FractionBox["375754", 
   SuperscriptBox["q", 
    RowBox[{"569", "/", "2"}]]], "+", 
  FractionBox["262746", 
   SuperscriptBox["q", 
    RowBox[{"567", "/", "2"}]]], "+", 
  FractionBox["179148", 
   SuperscriptBox["q", 
    RowBox[{"565", "/", "2"}]]], "+", 
  FractionBox["116858", 
   SuperscriptBox["q", 
    RowBox[{"563", "/", "2"}]]], "+", 
  FractionBox["74162", 
   SuperscriptBox["q", 
    RowBox[{"561", "/", "2"}]]], "+", 
  FractionBox["44110", 
   SuperscriptBox["q", 
    RowBox[{"559", "/", "2"}]]], "+", 
  FractionBox["25554", 
   SuperscriptBox["q", 
    RowBox[{"557", "/", "2"}]]], "+", 
  FractionBox["13378", 
   SuperscriptBox["q", 
    RowBox[{"555", "/", "2"}]]], "+", 
  FractionBox["6742", 
   SuperscriptBox["q", 
    RowBox[{"553", "/", "2"}]]], "+", 
  FractionBox["2750", 
   SuperscriptBox["q", 
    RowBox[{"551", "/", "2"}]]], "+", 
  FractionBox["1210", 
   SuperscriptBox["q", 
    RowBox[{"549", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.6957868781310654`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "420"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "419"]], "-", 
  FractionBox["9", 
   SuperscriptBox["q", "418"]], "-", 
  FractionBox["26", 
   SuperscriptBox["q", "417"]], "-", 
  FractionBox["64", 
   SuperscriptBox["q", "416"]], "-", 
  FractionBox["153", 
   SuperscriptBox["q", "415"]], "-", 
  FractionBox["328", 
   SuperscriptBox["q", "414"]], "-", 
  FractionBox["685", 
   SuperscriptBox["q", "413"]], "-", 
  FractionBox["1353", 
   SuperscriptBox["q", "412"]], "-", 
  FractionBox["2563", 
   SuperscriptBox["q", "411"]], "-", 
  FractionBox["4659", 
   SuperscriptBox["q", "410"]], "-", 
  FractionBox["8199", 
   SuperscriptBox["q", "409"]], "-", 
  FractionBox["14003", 
   SuperscriptBox["q", "408"]], "-", 
  FractionBox["23240", 
   SuperscriptBox["q", "407"]], "-", 
  FractionBox["37591", 
   SuperscriptBox["q", "406"]], "-", 
  FractionBox["59375", 
   SuperscriptBox["q", "405"]], "-", 
  FractionBox["91722", 
   SuperscriptBox["q", "404"]], "-", 
  FractionBox["138698", 
   SuperscriptBox["q", "403"]], "-", 
  FractionBox["205674", 
   SuperscriptBox["q", "402"]], "-", 
  FractionBox["299323", 
   SuperscriptBox["q", "401"]], "-", 
  FractionBox["427905", 
   SuperscriptBox["q", "400"]], "-", 
  FractionBox["601440", 
   SuperscriptBox["q", "399"]], "-", 
  FractionBox["831704", 
   SuperscriptBox["q", "398"]], "-", 
  FractionBox["1132269", 
   SuperscriptBox["q", "397"]], "-", 
  FractionBox["1518421", 
   SuperscriptBox["q", "396"]], "-", 
  FractionBox["2006941", 
   SuperscriptBox["q", "395"]], "-", 
  FractionBox["2615585", 
   SuperscriptBox["q", "394"]], "-", 
  FractionBox["3362797", 
   SuperscriptBox["q", "393"]], "-", 
  FractionBox["4266546", 
   SuperscriptBox["q", "392"]], "-", 
  FractionBox["5344017", 
   SuperscriptBox["q", "391"]], "-", 
  FractionBox["6609959", 
   SuperscriptBox["q", "390"]], "-", 
  FractionBox["8076203", 
   SuperscriptBox["q", "389"]], "-", 
  FractionBox["9749710", 
   SuperscriptBox["q", "388"]], "-", 
  FractionBox["11632619", 
   SuperscriptBox["q", "387"]], "-", 
  FractionBox["13719390", 
   SuperscriptBox["q", "386"]], "-", 
  FractionBox["15998120", 
   SuperscriptBox["q", "385"]], "-", 
  FractionBox["18447377", 
   SuperscriptBox["q", "384"]], "-", 
  FractionBox["21038691", 
   SuperscriptBox["q", "383"]], "-", 
  FractionBox["23733394", 
   SuperscriptBox["q", "382"]], "-", 
  FractionBox["26486931", 
   SuperscriptBox["q", "381"]], "-", 
  FractionBox["29245453", 
   SuperscriptBox["q", "380"]], "-", 
  FractionBox["31952116", 
   SuperscriptBox["q", "379"]], "-", 
  FractionBox["34543445", 
   SuperscriptBox["q", "378"]], "-", 
  FractionBox["36957742", 
   SuperscriptBox["q", "377"]], "-", 
  FractionBox["39130327", 
   SuperscriptBox["q", "376"]], "-", 
  FractionBox["41004359", 
   SuperscriptBox["q", "375"]], "-", 
  FractionBox["42524097", 
   SuperscriptBox["q", "374"]], "-", 
  FractionBox["43647351", 
   SuperscriptBox["q", "373"]], "-", 
  FractionBox["44336641", 
   SuperscriptBox["q", "372"]], "-", 
  FractionBox["44573155", 
   SuperscriptBox["q", "371"]], "-", 
  FractionBox["44343496", 
   SuperscriptBox["q", "370"]], "-", 
  FractionBox["43656951", 
   SuperscriptBox["q", "369"]], "-", 
  FractionBox["42526726", 
   SuperscriptBox["q", "368"]], "-", 
  FractionBox["40988849", 
   SuperscriptBox["q", "367"]], "-", 
  FractionBox["39080587", 
   SuperscriptBox["q", "366"]], "-", 
  FractionBox["36860058", 
   SuperscriptBox["q", "365"]], "-", 
  FractionBox["34379882", 
   SuperscriptBox["q", "364"]], "-", 
  FractionBox["31711620", 
   SuperscriptBox["q", "363"]], "-", 
  FractionBox["28914265", 
   SuperscriptBox["q", "362"]], "-", 
  FractionBox["26061148", 
   SuperscriptBox["q", "361"]], "-", 
  FractionBox["23207433", 
   SuperscriptBox["q", "360"]], "-", 
  FractionBox["20418893", 
   SuperscriptBox["q", "359"]], "-", 
  FractionBox["17736978", 
   SuperscriptBox["q", "358"]], "-", 
  FractionBox["15213435", 
   SuperscriptBox["q", "357"]], "-", 
  FractionBox["12872229", 
   SuperscriptBox["q", "356"]], "-", 
  FractionBox["10745125", 
   SuperscriptBox["q", "355"]], "-", 
  FractionBox["8838279", 
   SuperscriptBox["q", "354"]], "-", 
  FractionBox["7165818", 
   SuperscriptBox["q", "353"]], "-", 
  FractionBox["5715917", 
   SuperscriptBox["q", "352"]], "-", 
  FractionBox["4488846", 
   SuperscriptBox["q", "351"]], "-", 
  FractionBox["3461632", 
   SuperscriptBox["q", "350"]], "-", 
  FractionBox["2623892", 
   SuperscriptBox["q", "349"]], "-", 
  FractionBox["1947978", 
   SuperscriptBox["q", "348"]], "-", 
  FractionBox["1419249", 
   SuperscriptBox["q", "347"]], "-", 
  FractionBox["1008287", 
   SuperscriptBox["q", "346"]], "-", 
  FractionBox["701641", 
   SuperscriptBox["q", "345"]], "-", 
  FractionBox["473630", 
   SuperscriptBox["q", "344"]], "-", 
  FractionBox["311792", 
   SuperscriptBox["q", "343"]], "-", 
  FractionBox["197110", 
   SuperscriptBox["q", "342"]], "-", 
  FractionBox["121469", 
   SuperscriptBox["q", "341"]], "-", 
  FractionBox["70390", 
   SuperscriptBox["q", "340"]], "-", 
  FractionBox["39757", 
   SuperscriptBox["q", "339"]], "-", 
  FractionBox["20347", 
   SuperscriptBox["q", "338"]], "-", 
  FractionBox["10023", 
   SuperscriptBox["q", "337"]], "-", 
  FractionBox["4004", 
   SuperscriptBox["q", "336"]], "-", 
  FractionBox["1716", 
   SuperscriptBox["q", "335"]]}]], "Print",
 CellChangeTimes->{3.695786878459277*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"K4", "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
      "FunctionExpand"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957853158954372`*^9, 3.695785316027789*^9}, {
  3.695785959960738*^9, 3.6957859603268633`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "12"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"21", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "10"]]}]], "Print",
 CellChangeTimes->{3.695786882525474*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "36"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "35"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "34"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"67", "/", "2"}]]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "33"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"65", "/", "2"}]]], "+", 
  FractionBox["15", 
   SuperscriptBox["q", "32"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"63", "/", "2"}]]], "+", 
  FractionBox["27", 
   SuperscriptBox["q", "31"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"61", "/", "2"}]]], "+", 
  FractionBox["27", 
   SuperscriptBox["q", "30"]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"59", "/", "2"}]]], "+", 
  FractionBox["35", 
   SuperscriptBox["q", "29"]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"57", "/", "2"}]]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", "28"]]}]], "Print",
 CellChangeTimes->{3.695786882631163*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "68"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "67"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"133", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", "66"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"131", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", "65"]], "+", 
  FractionBox["32", 
   SuperscriptBox["q", 
    RowBox[{"129", "/", "2"}]]], "+", 
  FractionBox["30", 
   SuperscriptBox["q", "64"]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"127", "/", "2"}]]], "+", 
  FractionBox["78", 
   SuperscriptBox["q", "63"]], "+", 
  FractionBox["88", 
   SuperscriptBox["q", 
    RowBox[{"125", "/", "2"}]]], "+", 
  FractionBox["126", 
   SuperscriptBox["q", "62"]], "+", 
  FractionBox["128", 
   SuperscriptBox["q", 
    RowBox[{"123", "/", "2"}]]], "+", 
  FractionBox["168", 
   SuperscriptBox["q", "61"]], "+", 
  FractionBox["208", 
   SuperscriptBox["q", 
    RowBox[{"121", "/", "2"}]]], "+", 
  FractionBox["222", 
   SuperscriptBox["q", "60"]], "+", 
  FractionBox["304", 
   SuperscriptBox["q", 
    RowBox[{"119", "/", "2"}]]], "+", 
  FractionBox["278", 
   SuperscriptBox["q", "59"]], "+", 
  FractionBox["296", 
   SuperscriptBox["q", 
    RowBox[{"117", "/", "2"}]]], "+", 
  FractionBox["326", 
   SuperscriptBox["q", "58"]], "+", 
  FractionBox["304", 
   SuperscriptBox["q", 
    RowBox[{"115", "/", "2"}]]], "+", 
  FractionBox["328", 
   SuperscriptBox["q", "57"]], "+", 
  FractionBox["272", 
   SuperscriptBox["q", 
    RowBox[{"113", "/", "2"}]]], "+", 
  FractionBox["258", 
   SuperscriptBox["q", "56"]], "+", 
  FractionBox["232", 
   SuperscriptBox["q", 
    RowBox[{"111", "/", "2"}]]], "+", 
  FractionBox["154", 
   SuperscriptBox["q", "55"]], "+", 
  FractionBox["120", 
   SuperscriptBox["q", 
    RowBox[{"109", "/", "2"}]]], "+", 
  FractionBox["50", 
   SuperscriptBox["q", "54"]]}]], "Print",
 CellChangeTimes->{3.6957868828552303`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "112"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "111"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "110"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"219", "/", "2"}]]], "+", 
  FractionBox["4", 
   SuperscriptBox["q", "109"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"217", "/", "2"}]]], "+", 
  FractionBox["21", 
   SuperscriptBox["q", "108"]], "+", 
  FractionBox["40", 
   SuperscriptBox["q", 
    RowBox[{"215", "/", "2"}]]], "+", 
  FractionBox["49", 
   SuperscriptBox["q", "107"]], "+", 
  FractionBox["72", 
   SuperscriptBox["q", 
    RowBox[{"213", "/", "2"}]]], "+", 
  FractionBox["120", 
   SuperscriptBox["q", "106"]], "+", 
  FractionBox["152", 
   SuperscriptBox["q", 
    RowBox[{"211", "/", "2"}]]], "+", 
  FractionBox["231", 
   SuperscriptBox["q", "105"]], "+", 
  FractionBox["272", 
   SuperscriptBox["q", 
    RowBox[{"209", "/", "2"}]]], "+", 
  FractionBox["383", 
   SuperscriptBox["q", "104"]], "+", 
  FractionBox["480", 
   SuperscriptBox["q", 
    RowBox[{"207", "/", "2"}]]], "+", 
  FractionBox["610", 
   SuperscriptBox["q", "103"]], "+", 
  FractionBox["776", 
   SuperscriptBox["q", 
    RowBox[{"205", "/", "2"}]]], "+", 
  FractionBox["858", 
   SuperscriptBox["q", "102"]], "+", 
  FractionBox["1104", 
   SuperscriptBox["q", 
    RowBox[{"203", "/", "2"}]]], "+", 
  FractionBox["1296", 
   SuperscriptBox["q", "101"]], "+", 
  FractionBox["1560", 
   SuperscriptBox["q", 
    RowBox[{"201", "/", "2"}]]], "+", 
  FractionBox["1818", 
   SuperscriptBox["q", "100"]], "+", 
  FractionBox["2064", 
   SuperscriptBox["q", 
    RowBox[{"199", "/", "2"}]]], "+", 
  FractionBox["2338", 
   SuperscriptBox["q", "99"]], "+", 
  FractionBox["2552", 
   SuperscriptBox["q", 
    RowBox[{"197", "/", "2"}]]], "+", 
  FractionBox["2876", 
   SuperscriptBox["q", "98"]], "+", 
  FractionBox["3024", 
   SuperscriptBox["q", 
    RowBox[{"195", "/", "2"}]]], "+", 
  FractionBox["3270", 
   SuperscriptBox["q", "97"]], "+", 
  FractionBox["3448", 
   SuperscriptBox["q", 
    RowBox[{"193", "/", "2"}]]], "+", 
  FractionBox["3551", 
   SuperscriptBox["q", "96"]], "+", 
  FractionBox["3616", 
   SuperscriptBox["q", 
    RowBox[{"191", "/", "2"}]]], "+", 
  FractionBox["3533", 
   SuperscriptBox["q", "95"]], "+", 
  FractionBox["3544", 
   SuperscriptBox["q", 
    RowBox[{"189", "/", "2"}]]], "+", 
  FractionBox["3339", 
   SuperscriptBox["q", "94"]], "+", 
  FractionBox["3176", 
   SuperscriptBox["q", 
    RowBox[{"187", "/", "2"}]]], "+", 
  FractionBox["2964", 
   SuperscriptBox["q", "93"]], "+", 
  FractionBox["2616", 
   SuperscriptBox["q", 
    RowBox[{"185", "/", "2"}]]], "+", 
  FractionBox["2313", 
   SuperscriptBox["q", "92"]], "+", 
  FractionBox["1992", 
   SuperscriptBox["q", 
    RowBox[{"183", "/", "2"}]]], "+", 
  FractionBox["1661", 
   SuperscriptBox["q", "91"]], "+", 
  FractionBox["1248", 
   SuperscriptBox["q", 
    RowBox[{"181", "/", "2"}]]], "+", 
  FractionBox["996", 
   SuperscriptBox["q", "90"]], "+", 
  FractionBox["728", 
   SuperscriptBox["q", 
    RowBox[{"179", "/", "2"}]]], "+", 
  FractionBox["427", 
   SuperscriptBox["q", "89"]], "+", 
  FractionBox["280", 
   SuperscriptBox["q", 
    RowBox[{"177", "/", "2"}]]], "+", 
  FractionBox["105", 
   SuperscriptBox["q", "88"]]}]], "Print",
 CellChangeTimes->{3.695786883197985*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "164"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "163"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"325", "/", "2"}]]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", "162"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"323", "/", "2"}]]], "+", 
  FractionBox["22", 
   SuperscriptBox["q", "161"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"321", "/", "2"}]]], "+", 
  FractionBox["54", 
   SuperscriptBox["q", "160"]], "+", 
  FractionBox["88", 
   SuperscriptBox["q", 
    RowBox[{"319", "/", "2"}]]], "+", 
  FractionBox["134", 
   SuperscriptBox["q", "159"]], "+", 
  FractionBox["200", 
   SuperscriptBox["q", 
    RowBox[{"317", "/", "2"}]]], "+", 
  FractionBox["294", 
   SuperscriptBox["q", "158"]], "+", 
  FractionBox["376", 
   SuperscriptBox["q", 
    RowBox[{"315", "/", "2"}]]], "+", 
  FractionBox["548", 
   SuperscriptBox["q", "157"]], "+", 
  FractionBox["720", 
   SuperscriptBox["q", 
    RowBox[{"313", "/", "2"}]]], "+", 
  FractionBox["992", 
   SuperscriptBox["q", "156"]], "+", 
  FractionBox["1296", 
   SuperscriptBox["q", 
    RowBox[{"311", "/", "2"}]]], "+", 
  FractionBox["1698", 
   SuperscriptBox["q", "155"]], "+", 
  FractionBox["2192", 
   SuperscriptBox["q", 
    RowBox[{"309", "/", "2"}]]], "+", 
  FractionBox["2764", 
   SuperscriptBox["q", "154"]], "+", 
  FractionBox["3528", 
   SuperscriptBox["q", 
    RowBox[{"307", "/", "2"}]]], "+", 
  FractionBox["4330", 
   SuperscriptBox["q", "153"]], "+", 
  FractionBox["5360", 
   SuperscriptBox["q", 
    RowBox[{"305", "/", "2"}]]], "+", 
  FractionBox["6424", 
   SuperscriptBox["q", "152"]], "+", 
  FractionBox["7832", 
   SuperscriptBox["q", 
    RowBox[{"303", "/", "2"}]]], "+", 
  FractionBox["9266", 
   SuperscriptBox["q", "151"]], "+", 
  FractionBox["10864", 
   SuperscriptBox["q", 
    RowBox[{"301", "/", "2"}]]], "+", 
  FractionBox["12772", 
   SuperscriptBox["q", "150"]], "+", 
  FractionBox["14672", 
   SuperscriptBox["q", 
    RowBox[{"299", "/", "2"}]]], "+", 
  FractionBox["16872", 
   SuperscriptBox["q", "149"]], "+", 
  FractionBox["18944", 
   SuperscriptBox["q", 
    RowBox[{"297", "/", "2"}]]], "+", 
  FractionBox["21408", 
   SuperscriptBox["q", "148"]], "+", 
  FractionBox["23808", 
   SuperscriptBox["q", 
    RowBox[{"295", "/", "2"}]]], "+", 
  FractionBox["26334", 
   SuperscriptBox["q", "147"]], "+", 
  FractionBox["28888", 
   SuperscriptBox["q", 
    RowBox[{"293", "/", "2"}]]], "+", 
  FractionBox["31352", 
   SuperscriptBox["q", "146"]], "+", 
  FractionBox["33792", 
   SuperscriptBox["q", 
    RowBox[{"291", "/", "2"}]]], "+", 
  FractionBox["35874", 
   SuperscriptBox["q", "145"]], "+", 
  FractionBox["38160", 
   SuperscriptBox["q", 
    RowBox[{"289", "/", "2"}]]], "+", 
  FractionBox["39702", 
   SuperscriptBox["q", "144"]], "+", 
  FractionBox["41256", 
   SuperscriptBox["q", 
    RowBox[{"287", "/", "2"}]]], "+", 
  FractionBox["42418", 
   SuperscriptBox["q", "143"]], "+", 
  FractionBox["43176", 
   SuperscriptBox["q", 
    RowBox[{"285", "/", "2"}]]], "+", 
  FractionBox["43630", 
   SuperscriptBox["q", "142"]], "+", 
  FractionBox["43320", 
   SuperscriptBox["q", 
    RowBox[{"283", "/", "2"}]]], "+", 
  FractionBox["42908", 
   SuperscriptBox["q", "141"]], "+", 
  FractionBox["41808", 
   SuperscriptBox["q", 
    RowBox[{"281", "/", "2"}]]], "+", 
  FractionBox["40488", 
   SuperscriptBox["q", "140"]], "+", 
  FractionBox["38576", 
   SuperscriptBox["q", 
    RowBox[{"279", "/", "2"}]]], "+", 
  FractionBox["36494", 
   SuperscriptBox["q", "139"]], "+", 
  FractionBox["34016", 
   SuperscriptBox["q", 
    RowBox[{"277", "/", "2"}]]], "+", 
  FractionBox["31164", 
   SuperscriptBox["q", "138"]], "+", 
  FractionBox["28456", 
   SuperscriptBox["q", 
    RowBox[{"275", "/", "2"}]]], "+", 
  FractionBox["25278", 
   SuperscriptBox["q", "137"]], "+", 
  FractionBox["22352", 
   SuperscriptBox["q", 
    RowBox[{"273", "/", "2"}]]], "+", 
  FractionBox["19372", 
   SuperscriptBox["q", "136"]], "+", 
  FractionBox["16488", 
   SuperscriptBox["q", 
    RowBox[{"271", "/", "2"}]]], "+", 
  FractionBox["13782", 
   SuperscriptBox["q", "135"]], "+", 
  FractionBox["11168", 
   SuperscriptBox["q", 
    RowBox[{"269", "/", "2"}]]], "+", 
  FractionBox["8888", 
   SuperscriptBox["q", "134"]], "+", 
  FractionBox["6912", 
   SuperscriptBox["q", 
    RowBox[{"267", "/", "2"}]]], "+", 
  FractionBox["5240", 
   SuperscriptBox["q", "133"]], "+", 
  FractionBox["3680", 
   SuperscriptBox["q", 
    RowBox[{"265", "/", "2"}]]], "+", 
  FractionBox["2630", 
   SuperscriptBox["q", "132"]], "+", 
  FractionBox["1728", 
   SuperscriptBox["q", 
    RowBox[{"263", "/", "2"}]]], "+", 
  FractionBox["944", 
   SuperscriptBox["q", "131"]], "+", 
  FractionBox["560", 
   SuperscriptBox["q", 
    RowBox[{"261", "/", "2"}]]], "+", 
  FractionBox["196", 
   SuperscriptBox["q", "130"]]}]], "Print",
 CellChangeTimes->{3.6957868836805744`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "228"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "227"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "226"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"451", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "225"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"449", "/", "2"}]]], "+", 
  FractionBox["25", 
   SuperscriptBox["q", "224"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"447", "/", "2"}]]], "+", 
  FractionBox["58", 
   SuperscriptBox["q", "223"]], "+", 
  FractionBox["96", 
   SuperscriptBox["q", 
    RowBox[{"445", "/", "2"}]]], "+", 
  FractionBox["152", 
   SuperscriptBox["q", "222"]], "+", 
  FractionBox["232", 
   SuperscriptBox["q", 
    RowBox[{"443", "/", "2"}]]], "+", 
  FractionBox["343", 
   SuperscriptBox["q", "221"]], "+", 
  FractionBox["456", 
   SuperscriptBox["q", 
    RowBox[{"441", "/", "2"}]]], "+", 
  FractionBox["685", 
   SuperscriptBox["q", "220"]], "+", 
  FractionBox["928", 
   SuperscriptBox["q", 
    RowBox[{"439", "/", "2"}]]], "+", 
  FractionBox["1312", 
   SuperscriptBox["q", "219"]], "+", 
  FractionBox["1752", 
   SuperscriptBox["q", 
    RowBox[{"437", "/", "2"}]]], "+", 
  FractionBox["2350", 
   SuperscriptBox["q", "218"]], "+", 
  FractionBox["3136", 
   SuperscriptBox["q", 
    RowBox[{"435", "/", "2"}]]], "+", 
  FractionBox["4127", 
   SuperscriptBox["q", "217"]], "+", 
  FractionBox["5432", 
   SuperscriptBox["q", 
    RowBox[{"433", "/", "2"}]]], "+", 
  FractionBox["6978", 
   SuperscriptBox["q", "216"]], "+", 
  FractionBox["8992", 
   SuperscriptBox["q", 
    RowBox[{"431", "/", "2"}]]], "+", 
  FractionBox["11325", 
   SuperscriptBox["q", "215"]], "+", 
  FractionBox["14360", 
   SuperscriptBox["q", 
    RowBox[{"429", "/", "2"}]]], "+", 
  FractionBox["17791", 
   SuperscriptBox["q", "214"]], "+", 
  FractionBox["22064", 
   SuperscriptBox["q", 
    RowBox[{"427", "/", "2"}]]], "+", 
  FractionBox["27123", 
   SuperscriptBox["q", "213"]], "+", 
  FractionBox["33008", 
   SuperscriptBox["q", 
    RowBox[{"425", "/", "2"}]]], "+", 
  FractionBox["39970", 
   SuperscriptBox["q", "212"]], "+", 
  FractionBox["47760", 
   SuperscriptBox["q", 
    RowBox[{"423", "/", "2"}]]], "+", 
  FractionBox["57078", 
   SuperscriptBox["q", "211"]], "+", 
  FractionBox["67376", 
   SuperscriptBox["q", 
    RowBox[{"421", "/", "2"}]]], "+", 
  FractionBox["79214", 
   SuperscriptBox["q", "210"]], "+", 
  FractionBox["92216", 
   SuperscriptBox["q", 
    RowBox[{"419", "/", "2"}]]], "+", 
  FractionBox["106912", 
   SuperscriptBox["q", "209"]], "+", 
  FractionBox["122888", 
   SuperscriptBox["q", 
    RowBox[{"417", "/", "2"}]]], "+", 
  FractionBox["140382", 
   SuperscriptBox["q", "208"]], "+", 
  FractionBox["159456", 
   SuperscriptBox["q", 
    RowBox[{"415", "/", "2"}]]], "+", 
  FractionBox["179564", 
   SuperscriptBox["q", "207"]], "+", 
  FractionBox["201512", 
   SuperscriptBox["q", 
    RowBox[{"413", "/", "2"}]]], "+", 
  FractionBox["224240", 
   SuperscriptBox["q", "206"]], "+", 
  FractionBox["248536", 
   SuperscriptBox["q", 
    RowBox[{"411", "/", "2"}]]], "+", 
  FractionBox["273134", 
   SuperscriptBox["q", "205"]], "+", 
  FractionBox["298688", 
   SuperscriptBox["q", 
    RowBox[{"409", "/", "2"}]]], "+", 
  FractionBox["324590", 
   SuperscriptBox["q", "204"]], "+", 
  FractionBox["350544", 
   SuperscriptBox["q", 
    RowBox[{"407", "/", "2"}]]], "+", 
  FractionBox["376464", 
   SuperscriptBox["q", "203"]], "+", 
  FractionBox["401728", 
   SuperscriptBox["q", 
    RowBox[{"405", "/", "2"}]]], "+", 
  FractionBox["426544", 
   SuperscriptBox["q", "202"]], "+", 
  FractionBox["449720", 
   SuperscriptBox["q", 
    RowBox[{"403", "/", "2"}]]], "+", 
  FractionBox["471886", 
   SuperscriptBox["q", "201"]], "+", 
  FractionBox["491464", 
   SuperscriptBox["q", 
    RowBox[{"401", "/", "2"}]]], "+", 
  FractionBox["509416", 
   SuperscriptBox["q", "200"]], "+", 
  FractionBox["524480", 
   SuperscriptBox["q", 
    RowBox[{"399", "/", "2"}]]], "+", 
  FractionBox["536738", 
   SuperscriptBox["q", "199"]], "+", 
  FractionBox["545848", 
   SuperscriptBox["q", 
    RowBox[{"397", "/", "2"}]]], "+", 
  FractionBox["551446", 
   SuperscriptBox["q", "198"]], "+", 
  FractionBox["554104", 
   SuperscriptBox["q", 
    RowBox[{"395", "/", "2"}]]], "+", 
  FractionBox["552550", 
   SuperscriptBox["q", "197"]], "+", 
  FractionBox["547968", 
   SuperscriptBox["q", 
    RowBox[{"393", "/", "2"}]]], "+", 
  FractionBox["539269", 
   SuperscriptBox["q", "196"]], "+", 
  FractionBox["527408", 
   SuperscriptBox["q", 
    RowBox[{"391", "/", "2"}]]], "+", 
  FractionBox["512073", 
   SuperscriptBox["q", "195"]], "+", 
  FractionBox["493904", 
   SuperscriptBox["q", 
    RowBox[{"389", "/", "2"}]]], "+", 
  FractionBox["472607", 
   SuperscriptBox["q", "194"]], "+", 
  FractionBox["448768", 
   SuperscriptBox["q", 
    RowBox[{"387", "/", "2"}]]], "+", 
  FractionBox["423386", 
   SuperscriptBox["q", "193"]], "+", 
  FractionBox["395816", 
   SuperscriptBox["q", 
    RowBox[{"385", "/", "2"}]]], "+", 
  FractionBox["367409", 
   SuperscriptBox["q", "192"]], "+", 
  FractionBox["337776", 
   SuperscriptBox["q", 
    RowBox[{"383", "/", "2"}]]], "+", 
  FractionBox["308066", 
   SuperscriptBox["q", "191"]], "+", 
  FractionBox["278296", 
   SuperscriptBox["q", 
    RowBox[{"381", "/", "2"}]]], "+", 
  FractionBox["249136", 
   SuperscriptBox["q", "190"]], "+", 
  FractionBox["220672", 
   SuperscriptBox["q", 
    RowBox[{"379", "/", "2"}]]], "+", 
  FractionBox["193451", 
   SuperscriptBox["q", "189"]], "+", 
  FractionBox["167960", 
   SuperscriptBox["q", 
    RowBox[{"377", "/", "2"}]]], "+", 
  FractionBox["143821", 
   SuperscriptBox["q", "188"]], "+", 
  FractionBox["121936", 
   SuperscriptBox["q", 
    RowBox[{"375", "/", "2"}]]], "+", 
  FractionBox["101744", 
   SuperscriptBox["q", "187"]], "+", 
  FractionBox["83816", 
   SuperscriptBox["q", 
    RowBox[{"373", "/", "2"}]]], "+", 
  FractionBox["68018", 
   SuperscriptBox["q", "186"]], "+", 
  FractionBox["54216", 
   SuperscriptBox["q", 
    RowBox[{"371", "/", "2"}]]], "+", 
  FractionBox["42419", 
   SuperscriptBox["q", "185"]], "+", 
  FractionBox["32448", 
   SuperscriptBox["q", 
    RowBox[{"369", "/", "2"}]]], "+", 
  FractionBox["24270", 
   SuperscriptBox["q", "184"]], "+", 
  FractionBox["17824", 
   SuperscriptBox["q", 
    RowBox[{"367", "/", "2"}]]], "+", 
  FractionBox["12729", 
   SuperscriptBox["q", "183"]], "+", 
  FractionBox["8464", 
   SuperscriptBox["q", 
    RowBox[{"365", "/", "2"}]]], "+", 
  FractionBox["5651", 
   SuperscriptBox["q", "182"]], "+", 
  FractionBox["3480", 
   SuperscriptBox["q", 
    RowBox[{"363", "/", "2"}]]], "+", 
  FractionBox["1815", 
   SuperscriptBox["q", "181"]], "+", 
  FractionBox["1008", 
   SuperscriptBox["q", 
    RowBox[{"361", "/", "2"}]]], "+", 
  FractionBox["336", 
   SuperscriptBox["q", "180"]]}]], "Print",
 CellChangeTimes->{3.695786884327344*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "300"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "299"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"597", "/", "2"}]]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", "298"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"595", "/", "2"}]]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", "297"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"593", "/", "2"}]]], "+", 
  FractionBox["60", 
   SuperscriptBox["q", "296"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"591", "/", "2"}]]], "+", 
  FractionBox["160", 
   SuperscriptBox["q", "295"]], "+", 
  FractionBox["248", 
   SuperscriptBox["q", 
    RowBox[{"589", "/", "2"}]]], "+", 
  FractionBox["360", 
   SuperscriptBox["q", "294"]], "+", 
  FractionBox["504", 
   SuperscriptBox["q", 
    RowBox[{"587", "/", "2"}]]], "+", 
  FractionBox["750", 
   SuperscriptBox["q", "293"]], "+", 
  FractionBox["1056", 
   SuperscriptBox["q", 
    RowBox[{"585", "/", "2"}]]], "+", 
  FractionBox["1500", 
   SuperscriptBox["q", "292"]], "+", 
  FractionBox["2056", 
   SuperscriptBox["q", 
    RowBox[{"583", "/", "2"}]]], "+", 
  FractionBox["2856", 
   SuperscriptBox["q", "291"]], "+", 
  FractionBox["3856", 
   SuperscriptBox["q", 
    RowBox[{"581", "/", "2"}]]], "+", 
  FractionBox["5238", 
   SuperscriptBox["q", "290"]], "+", 
  FractionBox["7008", 
   SuperscriptBox["q", 
    RowBox[{"579", "/", "2"}]]], "+", 
  FractionBox["9300", 
   SuperscriptBox["q", "289"]], "+", 
  FractionBox["12224", 
   SuperscriptBox["q", 
    RowBox[{"577", "/", "2"}]]], "+", 
  FractionBox["15850", 
   SuperscriptBox["q", "288"]], "+", 
  FractionBox["20608", 
   SuperscriptBox["q", 
    RowBox[{"575", "/", "2"}]]], "+", 
  FractionBox["26340", 
   SuperscriptBox["q", "287"]], "+", 
  FractionBox["33656", 
   SuperscriptBox["q", 
    RowBox[{"573", "/", "2"}]]], "+", 
  FractionBox["42530", 
   SuperscriptBox["q", "286"]], "+", 
  FractionBox["53504", 
   SuperscriptBox["q", 
    RowBox[{"571", "/", "2"}]]], "+", 
  FractionBox["66710", 
   SuperscriptBox["q", "285"]], "+", 
  FractionBox["82680", 
   SuperscriptBox["q", 
    RowBox[{"569", "/", "2"}]]], "+", 
  FractionBox["101952", 
   SuperscriptBox["q", "284"]], "+", 
  FractionBox["124848", 
   SuperscriptBox["q", 
    RowBox[{"567", "/", "2"}]]], "+", 
  FractionBox["152014", 
   SuperscriptBox["q", "283"]], "+", 
  FractionBox["183832", 
   SuperscriptBox["q", 
    RowBox[{"565", "/", "2"}]]], "+", 
  FractionBox["221476", 
   SuperscriptBox["q", "282"]], "+", 
  FractionBox["264800", 
   SuperscriptBox["q", 
    RowBox[{"563", "/", "2"}]]], "+", 
  FractionBox["315342", 
   SuperscriptBox["q", "281"]], "+", 
  FractionBox["373080", 
   SuperscriptBox["q", 
    RowBox[{"561", "/", "2"}]]], "+", 
  FractionBox["439410", 
   SuperscriptBox["q", "280"]], "+", 
  FractionBox["514632", 
   SuperscriptBox["q", 
    RowBox[{"559", "/", "2"}]]], "+", 
  FractionBox["599668", 
   SuperscriptBox["q", "279"]], "+", 
  FractionBox["695416", 
   SuperscriptBox["q", 
    RowBox[{"557", "/", "2"}]]], "+", 
  FractionBox["802076", 
   SuperscriptBox["q", "278"]], "+", 
  FractionBox["921000", 
   SuperscriptBox["q", 
    RowBox[{"555", "/", "2"}]]], "+", 
  FractionBox["1051964", 
   SuperscriptBox["q", "277"]], "+", 
  FractionBox["1196504", 
   SuperscriptBox["q", 
    RowBox[{"553", "/", "2"}]]], "+", 
  FractionBox["1353700", 
   SuperscriptBox["q", "276"]], "+", 
  FractionBox["1525232", 
   SuperscriptBox["q", 
    RowBox[{"551", "/", "2"}]]], "+", 
  FractionBox["1709870", 
   SuperscriptBox["q", "275"]], "+", 
  FractionBox["1908720", 
   SuperscriptBox["q", 
    RowBox[{"549", "/", "2"}]]], "+", 
  FractionBox["2120582", 
   SuperscriptBox["q", "274"]], "+", 
  FractionBox["2345512", 
   SuperscriptBox["q", 
    RowBox[{"547", "/", "2"}]]], "+", 
  FractionBox["2583326", 
   SuperscriptBox["q", "273"]], "+", 
  FractionBox["2831896", 
   SuperscriptBox["q", 
    RowBox[{"545", "/", "2"}]]], "+", 
  FractionBox["3091658", 
   SuperscriptBox["q", "272"]], "+", 
  FractionBox["3359464", 
   SuperscriptBox["q", 
    RowBox[{"543", "/", "2"}]]], "+", 
  FractionBox["3636194", 
   SuperscriptBox["q", "271"]], "+", 
  FractionBox["3917872", 
   SuperscriptBox["q", 
    RowBox[{"541", "/", "2"}]]], "+", 
  FractionBox["4204038", 
   SuperscriptBox["q", "270"]], "+", 
  FractionBox["4491360", 
   SuperscriptBox["q", 
    RowBox[{"539", "/", "2"}]]], "+", 
  FractionBox["4778548", 
   SuperscriptBox["q", "269"]], "+", 
  FractionBox["5062320", 
   SuperscriptBox["q", 
    RowBox[{"537", "/", "2"}]]], "+", 
  FractionBox["5340356", 
   SuperscriptBox["q", "268"]], "+", 
  FractionBox["5610400", 
   SuperscriptBox["q", 
    RowBox[{"535", "/", "2"}]]], "+", 
  FractionBox["5868414", 
   SuperscriptBox["q", "267"]], "+", 
  FractionBox["6113736", 
   SuperscriptBox["q", 
    RowBox[{"533", "/", "2"}]]], "+", 
  FractionBox["6341386", 
   SuperscriptBox["q", "266"]], "+", 
  FractionBox["6551248", 
   SuperscriptBox["q", 
    RowBox[{"531", "/", "2"}]]], "+", 
  FractionBox["6737964", 
   SuperscriptBox["q", "265"]], "+", 
  FractionBox["6901856", 
   SuperscriptBox["q", 
    RowBox[{"529", "/", "2"}]]], "+", 
  FractionBox["7038906", 
   SuperscriptBox["q", "264"]], "+", 
  FractionBox["7148408", 
   SuperscriptBox["q", 
    RowBox[{"527", "/", "2"}]]], "+", 
  FractionBox["7228280", 
   SuperscriptBox["q", "263"]], "+", 
  FractionBox["7276568", 
   SuperscriptBox["q", 
    RowBox[{"525", "/", "2"}]]], "+", 
  FractionBox["7294358", 
   SuperscriptBox["q", "262"]], "+", 
  FractionBox["7278824", 
   SuperscriptBox["q", 
    RowBox[{"523", "/", "2"}]]], "+", 
  FractionBox["7231790", 
   SuperscriptBox["q", "261"]], "+", 
  FractionBox["7151760", 
   SuperscriptBox["q", 
    RowBox[{"521", "/", "2"}]]], "+", 
  FractionBox["7041702", 
   SuperscriptBox["q", "260"]], "+", 
  FractionBox["6900136", 
   SuperscriptBox["q", 
    RowBox[{"519", "/", "2"}]]], "+", 
  FractionBox["6730596", 
   SuperscriptBox["q", "259"]], "+", 
  FractionBox["6533440", 
   SuperscriptBox["q", 
    RowBox[{"517", "/", "2"}]]], "+", 
  FractionBox["6311640", 
   SuperscriptBox["q", "258"]], "+", 
  FractionBox["6067824", 
   SuperscriptBox["q", 
    RowBox[{"515", "/", "2"}]]], "+", 
  FractionBox["5803736", 
   SuperscriptBox["q", "257"]], "+", 
  FractionBox["5523952", 
   SuperscriptBox["q", 
    RowBox[{"513", "/", "2"}]]], "+", 
  FractionBox["5229256", 
   SuperscriptBox["q", "256"]], "+", 
  FractionBox["4925136", 
   SuperscriptBox["q", 
    RowBox[{"511", "/", "2"}]]], "+", 
  FractionBox["4613064", 
   SuperscriptBox["q", "255"]], "+", 
  FractionBox["4297416", 
   SuperscriptBox["q", 
    RowBox[{"509", "/", "2"}]]], "+", 
  FractionBox["3980116", 
   SuperscriptBox["q", "254"]], "+", 
  FractionBox["3665312", 
   SuperscriptBox["q", 
    RowBox[{"507", "/", "2"}]]], "+", 
  FractionBox["3355030", 
   SuperscriptBox["q", "253"]], "+", 
  FractionBox["3052248", 
   SuperscriptBox["q", 
    RowBox[{"505", "/", "2"}]]], "+", 
  FractionBox["2759586", 
   SuperscriptBox["q", "252"]], "+", 
  FractionBox["2477936", 
   SuperscriptBox["q", 
    RowBox[{"503", "/", "2"}]]], "+", 
  FractionBox["2210818", 
   SuperscriptBox["q", "251"]], "+", 
  FractionBox["1958232", 
   SuperscriptBox["q", 
    RowBox[{"501", "/", "2"}]]], "+", 
  FractionBox["1722190", 
   SuperscriptBox["q", "250"]], "+", 
  FractionBox["1502592", 
   SuperscriptBox["q", 
    RowBox[{"499", "/", "2"}]]], "+", 
  FractionBox["1301422", 
   SuperscriptBox["q", "249"]], "+", 
  FractionBox["1117464", 
   SuperscriptBox["q", 
    RowBox[{"497", "/", "2"}]]], "+", 
  FractionBox["950912", 
   SuperscriptBox["q", "248"]], "+", 
  FractionBox["802584", 
   SuperscriptBox["q", 
    RowBox[{"495", "/", "2"}]]], "+", 
  FractionBox["670340", 
   SuperscriptBox["q", "247"]], "+", 
  FractionBox["554360", 
   SuperscriptBox["q", 
    RowBox[{"493", "/", "2"}]]], "+", 
  FractionBox["453710", 
   SuperscriptBox["q", "246"]], "+", 
  FractionBox["366712", 
   SuperscriptBox["q", 
    RowBox[{"491", "/", "2"}]]], "+", 
  FractionBox["292424", 
   SuperscriptBox["q", "245"]], "+", 
  FractionBox["230648", 
   SuperscriptBox["q", 
    RowBox[{"489", "/", "2"}]]], "+", 
  FractionBox["178930", 
   SuperscriptBox["q", "244"]], "+", 
  FractionBox["136608", 
   SuperscriptBox["q", 
    RowBox[{"487", "/", "2"}]]], "+", 
  FractionBox["102646", 
   SuperscriptBox["q", "243"]], "+", 
  FractionBox["75392", 
   SuperscriptBox["q", 
    RowBox[{"485", "/", "2"}]]], "+", 
  FractionBox["54180", 
   SuperscriptBox["q", "242"]], "+", 
  FractionBox["38216", 
   SuperscriptBox["q", 
    RowBox[{"483", "/", "2"}]]], "+", 
  FractionBox["26102", 
   SuperscriptBox["q", "241"]], "+", 
  FractionBox["16696", 
   SuperscriptBox["q", 
    RowBox[{"481", "/", "2"}]]], "+", 
  FractionBox["10652", 
   SuperscriptBox["q", "240"]], "+", 
  FractionBox["6280", 
   SuperscriptBox["q", 
    RowBox[{"479", "/", "2"}]]], "+", 
  FractionBox["3170", 
   SuperscriptBox["q", "239"]], "+", 
  FractionBox["1680", 
   SuperscriptBox["q", 
    RowBox[{"477", "/", "2"}]]], "+", 
  FractionBox["540", 
   SuperscriptBox["q", "238"]]}]], "Print",
 CellChangeTimes->{3.695786885183031*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "384"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "383"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "382"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"763", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "381"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"761", "/", "2"}]]], "+", 
  FractionBox["27", 
   SuperscriptBox["q", "380"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"759", "/", "2"}]]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "379"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"757", "/", "2"}]]], "+", 
  FractionBox["162", 
   SuperscriptBox["q", "378"]], "+", 
  FractionBox["256", 
   SuperscriptBox["q", 
    RowBox[{"755", "/", "2"}]]], "+", 
  FractionBox["378", 
   SuperscriptBox["q", "377"]], "+", 
  FractionBox["536", 
   SuperscriptBox["q", 
    RowBox[{"753", "/", "2"}]]], "+", 
  FractionBox["809", 
   SuperscriptBox["q", "376"]], "+", 
  FractionBox["1136", 
   SuperscriptBox["q", 
    RowBox[{"751", "/", "2"}]]], "+", 
  FractionBox["1640", 
   SuperscriptBox["q", "375"]], "+", 
  FractionBox["2280", 
   SuperscriptBox["q", 
    RowBox[{"749", "/", "2"}]]], "+", 
  FractionBox["3180", 
   SuperscriptBox["q", "374"]], "+", 
  FractionBox["4376", 
   SuperscriptBox["q", 
    RowBox[{"747", "/", "2"}]]], "+", 
  FractionBox["6023", 
   SuperscriptBox["q", "373"]], "+", 
  FractionBox["8152", 
   SuperscriptBox["q", 
    RowBox[{"745", "/", "2"}]]], "+", 
  FractionBox["10981", 
   SuperscriptBox["q", "372"]], "+", 
  FractionBox["14696", 
   SuperscriptBox["q", 
    RowBox[{"743", "/", "2"}]]], "+", 
  FractionBox["19438", 
   SuperscriptBox["q", "371"]], "+", 
  FractionBox["25664", 
   SuperscriptBox["q", 
    RowBox[{"741", "/", "2"}]]], "+", 
  FractionBox["33436", 
   SuperscriptBox["q", "370"]], "+", 
  FractionBox["43520", 
   SuperscriptBox["q", 
    RowBox[{"739", "/", "2"}]]], "+", 
  FractionBox["56096", 
   SuperscriptBox["q", "369"]], "+", 
  FractionBox["72056", 
   SuperscriptBox["q", 
    RowBox[{"737", "/", "2"}]]], "+", 
  FractionBox["91779", 
   SuperscriptBox["q", "368"]], "+", 
  FractionBox["116320", 
   SuperscriptBox["q", 
    RowBox[{"735", "/", "2"}]]], "+", 
  FractionBox["146625", 
   SuperscriptBox["q", "367"]], "+", 
  FractionBox["183768", 
   SuperscriptBox["q", 
    RowBox[{"733", "/", "2"}]]], "+", 
  FractionBox["229118", 
   SuperscriptBox["q", "366"]], "+", 
  FractionBox["284016", 
   SuperscriptBox["q", 
    RowBox[{"731", "/", "2"}]]], "+", 
  FractionBox["350604", 
   SuperscriptBox["q", "365"]], "+", 
  FractionBox["430160", 
   SuperscriptBox["q", 
    RowBox[{"729", "/", "2"}]]], "+", 
  FractionBox["525616", 
   SuperscriptBox["q", "364"]], "+", 
  FractionBox["638736", 
   SuperscriptBox["q", 
    RowBox[{"727", "/", "2"}]]], "+", 
  FractionBox["773081", 
   SuperscriptBox["q", "363"]], "+", 
  FractionBox["930984", 
   SuperscriptBox["q", 
    RowBox[{"725", "/", "2"}]]], "+", 
  FractionBox["1116495", 
   SuperscriptBox["q", "362"]], "+", 
  FractionBox["1332816", 
   SuperscriptBox["q", 
    RowBox[{"723", "/", "2"}]]], "+", 
  FractionBox["1584190", 
   SuperscriptBox["q", "361"]], "+", 
  FractionBox["1875184", 
   SuperscriptBox["q", 
    RowBox[{"721", "/", "2"}]]], "+", 
  FractionBox["2210130", 
   SuperscriptBox["q", "360"]], "+", 
  FractionBox["2594600", 
   SuperscriptBox["q", 
    RowBox[{"719", "/", "2"}]]], "+", 
  FractionBox["3032944", 
   SuperscriptBox["q", "359"]], "+", 
  FractionBox["3532352", 
   SuperscriptBox["q", 
    RowBox[{"717", "/", "2"}]]], "+", 
  FractionBox["4096856", 
   SuperscriptBox["q", "358"]], "+", 
  FractionBox["4734344", 
   SuperscriptBox["q", 
    RowBox[{"715", "/", "2"}]]], "+", 
  FractionBox["5449220", 
   SuperscriptBox["q", "357"]], "+", 
  FractionBox["6249472", 
   SuperscriptBox["q", 
    RowBox[{"713", "/", "2"}]]], "+", 
  FractionBox["7140294", 
   SuperscriptBox["q", "356"]], "+", 
  FractionBox["8128512", 
   SuperscriptBox["q", 
    RowBox[{"711", "/", "2"}]]], "+", 
  FractionBox["9220185", 
   SuperscriptBox["q", "355"]], "+", 
  FractionBox["10420656", 
   SuperscriptBox["q", 
    RowBox[{"709", "/", "2"}]]], "+", 
  FractionBox["11736890", 
   SuperscriptBox["q", "354"]], "+", 
  FractionBox["13172184", 
   SuperscriptBox["q", 
    RowBox[{"707", "/", "2"}]]], "+", 
  FractionBox["14733121", 
   SuperscriptBox["q", "353"]], "+", 
  FractionBox["16421216", 
   SuperscriptBox["q", 
    RowBox[{"705", "/", "2"}]]], "+", 
  FractionBox["18242301", 
   SuperscriptBox["q", "352"]], "+", 
  FractionBox["20196008", 
   SuperscriptBox["q", 
    RowBox[{"703", "/", "2"}]]], "+", 
  FractionBox["22285593", 
   SuperscriptBox["q", "351"]], "+", 
  FractionBox["24508808", 
   SuperscriptBox["q", 
    RowBox[{"701", "/", "2"}]]], "+", 
  FractionBox["26866588", 
   SuperscriptBox["q", "350"]], "+", 
  FractionBox["29354824", 
   SuperscriptBox["q", 
    RowBox[{"699", "/", "2"}]]], "+", 
  FractionBox["31970014", 
   SuperscriptBox["q", "349"]], "+", 
  FractionBox["34706776", 
   SuperscriptBox["q", 
    RowBox[{"697", "/", "2"}]]], "+", 
  FractionBox["37556124", 
   SuperscriptBox["q", "348"]], "+", 
  FractionBox["40512304", 
   SuperscriptBox["q", 
    RowBox[{"695", "/", "2"}]]], "+", 
  FractionBox["43561061", 
   SuperscriptBox["q", "347"]], "+", 
  FractionBox["46694440", 
   SuperscriptBox["q", 
    RowBox[{"693", "/", "2"}]]], "+", 
  FractionBox["49894117", 
   SuperscriptBox["q", "346"]], "+", 
  FractionBox["53148736", 
   SuperscriptBox["q", 
    RowBox[{"691", "/", "2"}]]], "+", 
  FractionBox["56438514", 
   SuperscriptBox["q", "345"]], "+", 
  FractionBox["59747552", 
   SuperscriptBox["q", 
    RowBox[{"689", "/", "2"}]]], "+", 
  FractionBox["63054661", 
   SuperscriptBox["q", "344"]], "+", 
  FractionBox["66340528", 
   SuperscriptBox["q", 
    RowBox[{"687", "/", "2"}]]], "+", 
  FractionBox["69583538", 
   SuperscriptBox["q", "343"]], "+", 
  FractionBox["72760456", 
   SuperscriptBox["q", 
    RowBox[{"685", "/", "2"}]]], "+", 
  FractionBox["75850648", 
   SuperscriptBox["q", "342"]], "+", 
  FractionBox["78828256", 
   SuperscriptBox["q", 
    RowBox[{"683", "/", "2"}]]], "+", 
  FractionBox["81673992", 
   SuperscriptBox["q", "341"]], "+", 
  FractionBox["84361440", 
   SuperscriptBox["q", 
    RowBox[{"681", "/", "2"}]]], "+", 
  FractionBox["86872752", 
   SuperscriptBox["q", "340"]], "+", 
  FractionBox["89182048", 
   SuperscriptBox["q", 
    RowBox[{"679", "/", "2"}]]], "+", 
  FractionBox["91273989", 
   SuperscriptBox["q", "339"]], "+", 
  FractionBox["93126184", 
   SuperscriptBox["q", 
    RowBox[{"677", "/", "2"}]]], "+", 
  FractionBox["94723808", 
   SuperscriptBox["q", "338"]], "+", 
  FractionBox["96050168", 
   SuperscriptBox["q", 
    RowBox[{"675", "/", "2"}]]], "+", 
  FractionBox["97092669", 
   SuperscriptBox["q", "337"]], "+", 
  FractionBox["97841800", 
   SuperscriptBox["q", 
    RowBox[{"673", "/", "2"}]]], "+", 
  FractionBox["98286118", 
   SuperscriptBox["q", "336"]], "+", 
  FractionBox["98423728", 
   SuperscriptBox["q", 
    RowBox[{"671", "/", "2"}]]], "+", 
  FractionBox["98247463", 
   SuperscriptBox["q", "335"]], "+", 
  FractionBox["97761000", 
   SuperscriptBox["q", 
    RowBox[{"669", "/", "2"}]]], "+", 
  FractionBox["96963042", 
   SuperscriptBox["q", "334"]], "+", 
  FractionBox["95863072", 
   SuperscriptBox["q", 
    RowBox[{"667", "/", "2"}]]], "+", 
  FractionBox["94465136", 
   SuperscriptBox["q", "333"]], "+", 
  FractionBox["92783424", 
   SuperscriptBox["q", 
    RowBox[{"665", "/", "2"}]]], "+", 
  FractionBox["90829228", 
   SuperscriptBox["q", "332"]], "+", 
  FractionBox["88618544", 
   SuperscriptBox["q", 
    RowBox[{"663", "/", "2"}]]], "+", 
  FractionBox["86170099", 
   SuperscriptBox["q", "331"]], "+", 
  FractionBox["83502168", 
   SuperscriptBox["q", 
    RowBox[{"661", "/", "2"}]]], "+", 
  FractionBox["80638401", 
   SuperscriptBox["q", "330"]], "+", 
  FractionBox["77599888", 
   SuperscriptBox["q", 
    RowBox[{"659", "/", "2"}]]], "+", 
  FractionBox["74412370", 
   SuperscriptBox["q", "329"]], "+", 
  FractionBox["71097744", 
   SuperscriptBox["q", 
    RowBox[{"657", "/", "2"}]]], "+", 
  FractionBox["67686056", 
   SuperscriptBox["q", "328"]], "+", 
  FractionBox["64198344", 
   SuperscriptBox["q", 
    RowBox[{"655", "/", "2"}]]], "+", 
  FractionBox["60663356", 
   SuperscriptBox["q", "327"]], "+", 
  FractionBox["57103856", 
   SuperscriptBox["q", 
    RowBox[{"653", "/", "2"}]]], "+", 
  FractionBox["53545400", 
   SuperscriptBox["q", "326"]], "+", 
  FractionBox["50011048", 
   SuperscriptBox["q", 
    RowBox[{"651", "/", "2"}]]], "+", 
  FractionBox["46521984", 
   SuperscriptBox["q", "325"]], "+", 
  FractionBox["43099936", 
   SuperscriptBox["q", 
    RowBox[{"649", "/", "2"}]]], "+", 
  FractionBox["39761762", 
   SuperscriptBox["q", "324"]], "+", 
  FractionBox["36527328", 
   SuperscriptBox["q", 
    RowBox[{"647", "/", "2"}]]], "+", 
  FractionBox["33408403", 
   SuperscriptBox["q", "323"]], "+", 
  FractionBox["30420672", 
   SuperscriptBox["q", 
    RowBox[{"645", "/", "2"}]]], "+", 
  FractionBox["27573394", 
   SuperscriptBox["q", "322"]], "+", 
  FractionBox["24875464", 
   SuperscriptBox["q", 
    RowBox[{"643", "/", "2"}]]], "+", 
  FractionBox["22333851", 
   SuperscriptBox["q", "321"]], "+", 
  FractionBox["19953808", 
   SuperscriptBox["q", 
    RowBox[{"641", "/", "2"}]]], "+", 
  FractionBox["17735840", 
   SuperscriptBox["q", "320"]], "+", 
  FractionBox["15682632", 
   SuperscriptBox["q", 
    RowBox[{"639", "/", "2"}]]], "+", 
  FractionBox["13792414", 
   SuperscriptBox["q", "319"]], "+", 
  FractionBox["12061688", 
   SuperscriptBox["q", 
    RowBox[{"637", "/", "2"}]]], "+", 
  FractionBox["10488321", 
   SuperscriptBox["q", "318"]], "+", 
  FractionBox["9064736", 
   SuperscriptBox["q", 
    RowBox[{"635", "/", "2"}]]], "+", 
  FractionBox["7786464", 
   SuperscriptBox["q", "317"]], "+", 
  FractionBox["6644808", 
   SuperscriptBox["q", 
    RowBox[{"633", "/", "2"}]]], "+", 
  FractionBox["5633117", 
   SuperscriptBox["q", "316"]], "+", 
  FractionBox["4741088", 
   SuperscriptBox["q", 
    RowBox[{"631", "/", "2"}]]], "+", 
  FractionBox["3961425", 
   SuperscriptBox["q", "315"]], "+", 
  FractionBox["3284912", 
   SuperscriptBox["q", 
    RowBox[{"629", "/", "2"}]]], "+", 
  FractionBox["2700425", 
   SuperscriptBox["q", "314"]], "+", 
  FractionBox["2201952", 
   SuperscriptBox["q", 
    RowBox[{"627", "/", "2"}]]], "+", 
  FractionBox["1779108", 
   SuperscriptBox["q", "313"]], "+", 
  FractionBox["1422920", 
   SuperscriptBox["q", 
    RowBox[{"625", "/", "2"}]]], "+", 
  FractionBox["1126936", 
   SuperscriptBox["q", "312"]], "+", 
  FractionBox["882160", 
   SuperscriptBox["q", 
    RowBox[{"623", "/", "2"}]]], "+", 
  FractionBox["681882", 
   SuperscriptBox["q", "311"]], "+", 
  FractionBox["521248", 
   SuperscriptBox["q", 
    RowBox[{"621", "/", "2"}]]], "+", 
  FractionBox["392300", 
   SuperscriptBox["q", "310"]], "+", 
  FractionBox["290776", 
   SuperscriptBox["q", 
    RowBox[{"619", "/", "2"}]]], "+", 
  FractionBox["212013", 
   SuperscriptBox["q", "309"]], "+", 
  FractionBox["151272", 
   SuperscriptBox["q", 
    RowBox[{"617", "/", "2"}]]], "+", 
  FractionBox["105555", 
   SuperscriptBox["q", "308"]], "+", 
  FractionBox["72152", 
   SuperscriptBox["q", 
    RowBox[{"615", "/", "2"}]]], "+", 
  FractionBox["47713", 
   SuperscriptBox["q", "307"]], "+", 
  FractionBox["29672", 
   SuperscriptBox["q", 
    RowBox[{"613", "/", "2"}]]], "+", 
  FractionBox["18328", 
   SuperscriptBox["q", "306"]], "+", 
  FractionBox["10472", 
   SuperscriptBox["q", 
    RowBox[{"611", "/", "2"}]]], "+", 
  FractionBox["5159", 
   SuperscriptBox["q", "305"]], "+", 
  FractionBox["2640", 
   SuperscriptBox["q", 
    RowBox[{"609", "/", "2"}]]], "+", 
  FractionBox["825", 
   SuperscriptBox["q", "304"]]}]], "Print",
 CellChangeTimes->{3.6957868864521213`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", "476"]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", "475"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"949", "/", "2"}]]], "+", 
  FractionBox["12", 
   SuperscriptBox["q", "474"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"947", "/", "2"}]]], "+", 
  FractionBox["24", 
   SuperscriptBox["q", "473"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"945", "/", "2"}]]], "+", 
  FractionBox["62", 
   SuperscriptBox["q", "472"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"943", "/", "2"}]]], "+", 
  FractionBox["166", 
   SuperscriptBox["q", "471"]], "+", 
  FractionBox["264", 
   SuperscriptBox["q", 
    RowBox[{"941", "/", "2"}]]], "+", 
  FractionBox["386", 
   SuperscriptBox["q", "470"]], "+", 
  FractionBox["552", 
   SuperscriptBox["q", 
    RowBox[{"939", "/", "2"}]]], "+", 
  FractionBox["818", 
   SuperscriptBox["q", "469"]], "+", 
  FractionBox["1184", 
   SuperscriptBox["q", 
    RowBox[{"937", "/", "2"}]]], "+", 
  FractionBox["1712", 
   SuperscriptBox["q", "468"]], "+", 
  FractionBox["2408", 
   SuperscriptBox["q", 
    RowBox[{"935", "/", "2"}]]], "+", 
  FractionBox["3400", 
   SuperscriptBox["q", "467"]], "+", 
  FractionBox["4704", 
   SuperscriptBox["q", 
    RowBox[{"933", "/", "2"}]]], "+", 
  FractionBox["6534", 
   SuperscriptBox["q", "466"]], "+", 
  FractionBox["8936", 
   SuperscriptBox["q", 
    RowBox[{"931", "/", "2"}]]], "+", 
  FractionBox["12208", 
   SuperscriptBox["q", "465"]], "+", 
  FractionBox["16480", 
   SuperscriptBox["q", 
    RowBox[{"929", "/", "2"}]]], "+", 
  FractionBox["22052", 
   SuperscriptBox["q", "464"]], "+", 
  FractionBox["29432", 
   SuperscriptBox["q", 
    RowBox[{"927", "/", "2"}]]], "+", 
  FractionBox["38908", 
   SuperscriptBox["q", "463"]], "+", 
  FractionBox["51232", 
   SuperscriptBox["q", 
    RowBox[{"925", "/", "2"}]]], "+", 
  FractionBox["66972", 
   SuperscriptBox["q", "462"]], "+", 
  FractionBox["87184", 
   SuperscriptBox["q", 
    RowBox[{"923", "/", "2"}]]], "+", 
  FractionBox["112608", 
   SuperscriptBox["q", "461"]], "+", 
  FractionBox["144824", 
   SuperscriptBox["q", 
    RowBox[{"921", "/", "2"}]]], "+", 
  FractionBox["185242", 
   SuperscriptBox["q", "460"]], "+", 
  FractionBox["235896", 
   SuperscriptBox["q", 
    RowBox[{"919", "/", "2"}]]], "+", 
  FractionBox["298692", 
   SuperscriptBox["q", "459"]], "+", 
  FractionBox["376480", 
   SuperscriptBox["q", 
    RowBox[{"917", "/", "2"}]]], "+", 
  FractionBox["472376", 
   SuperscriptBox["q", "458"]], "+", 
  FractionBox["589840", 
   SuperscriptBox["q", 
    RowBox[{"915", "/", "2"}]]], "+", 
  FractionBox["733376", 
   SuperscriptBox["q", "457"]], "+", 
  FractionBox["907616", 
   SuperscriptBox["q", 
    RowBox[{"913", "/", "2"}]]], "+", 
  FractionBox["1118924", 
   SuperscriptBox["q", "456"]], "+", 
  FractionBox["1373240", 
   SuperscriptBox["q", 
    RowBox[{"911", "/", "2"}]]], "+", 
  FractionBox["1679054", 
   SuperscriptBox["q", "455"]], "+", 
  FractionBox["2044248", 
   SuperscriptBox["q", 
    RowBox[{"909", "/", "2"}]]], "+", 
  FractionBox["2479674", 
   SuperscriptBox["q", "454"]], "+", 
  FractionBox["2995928", 
   SuperscriptBox["q", 
    RowBox[{"907", "/", "2"}]]], "+", 
  FractionBox["3606418", 
   SuperscriptBox["q", "453"]], "+", 
  FractionBox["4325192", 
   SuperscriptBox["q", 
    RowBox[{"905", "/", "2"}]]], "+", 
  FractionBox["5168564", 
   SuperscriptBox["q", "452"]], "+", 
  FractionBox["6154792", 
   SuperscriptBox["q", 
    RowBox[{"903", "/", "2"}]]], "+", 
  FractionBox["7303152", 
   SuperscriptBox["q", "451"]], "+", 
  FractionBox["8636840", 
   SuperscriptBox["q", 
    RowBox[{"901", "/", "2"}]]], "+", 
  FractionBox["10178738", 
   SuperscriptBox["q", "450"]], "+", 
  FractionBox["11957080", 
   SuperscriptBox["q", 
    RowBox[{"899", "/", "2"}]]], "+", 
  FractionBox["13999368", 
   SuperscriptBox["q", "449"]], "+", 
  FractionBox["16338816", 
   SuperscriptBox["q", 
    RowBox[{"897", "/", "2"}]]], "+", 
  FractionBox["19007690", 
   SuperscriptBox["q", "448"]], "+", 
  FractionBox["22044176", 
   SuperscriptBox["q", 
    RowBox[{"895", "/", "2"}]]], "+", 
  FractionBox["25486406", 
   SuperscriptBox["q", "447"]], "+", 
  FractionBox["29377304", 
   SuperscriptBox["q", 
    RowBox[{"893", "/", "2"}]]], "+", 
  FractionBox["33760038", 
   SuperscriptBox["q", "446"]], "+", 
  FractionBox["38681544", 
   SuperscriptBox["q", 
    RowBox[{"891", "/", "2"}]]], "+", 
  FractionBox["44191554", 
   SuperscriptBox["q", "445"]], "+", 
  FractionBox["50339568", 
   SuperscriptBox["q", 
    RowBox[{"889", "/", "2"}]]], "+", 
  FractionBox["57179784", 
   SuperscriptBox["q", "444"]], "+", 
  FractionBox["64764376", 
   SuperscriptBox["q", 
    RowBox[{"887", "/", "2"}]]], "+", 
  FractionBox["73152068", 
   SuperscriptBox["q", "443"]], "+", 
  FractionBox["82395312", 
   SuperscriptBox["q", 
    RowBox[{"885", "/", "2"}]]], "+", 
  FractionBox["92554380", 
   SuperscriptBox["q", "442"]], "+", 
  FractionBox["103681768", 
   SuperscriptBox["q", 
    RowBox[{"883", "/", "2"}]]], "+", 
  FractionBox["115837000", 
   SuperscriptBox["q", "441"]], "+", 
  FractionBox["129071424", 
   SuperscriptBox["q", 
    RowBox[{"881", "/", "2"}]]], "+", 
  FractionBox["143439384", 
   SuperscriptBox["q", "440"]], "+", 
  FractionBox["158990120", 
   SuperscriptBox["q", 
    RowBox[{"879", "/", "2"}]]], "+", 
  FractionBox["175768952", 
   SuperscriptBox["q", "439"]], "+", 
  FractionBox["193819592", 
   SuperscriptBox["q", 
    RowBox[{"877", "/", "2"}]]], "+", 
  FractionBox["213177180", 
   SuperscriptBox["q", "438"]], "+", 
  FractionBox["233876008", 
   SuperscriptBox["q", 
    RowBox[{"875", "/", "2"}]]], "+", 
  FractionBox["255936814", 
   SuperscriptBox["q", "437"]], "+", 
  FractionBox["279381696", 
   SuperscriptBox["q", 
    RowBox[{"873", "/", "2"}]]], "+", 
  FractionBox["304214280", 
   SuperscriptBox["q", "436"]], "+", 
  FractionBox["330440512", 
   SuperscriptBox["q", 
    RowBox[{"871", "/", "2"}]]], "+", 
  FractionBox["358044812", 
   SuperscriptBox["q", "435"]], "+", 
  FractionBox["387012056", 
   SuperscriptBox["q", 
    RowBox[{"869", "/", "2"}]]], "+", 
  FractionBox["417307198", 
   SuperscriptBox["q", "434"]], "+", 
  FractionBox["448890872", 
   SuperscriptBox["q", 
    RowBox[{"867", "/", "2"}]]], "+", 
  FractionBox["481705252", 
   SuperscriptBox["q", "433"]], "+", 
  FractionBox["515684360", 
   SuperscriptBox["q", 
    RowBox[{"865", "/", "2"}]]], "+", 
  FractionBox["550749740", 
   SuperscriptBox["q", "432"]], "+", 
  FractionBox["586805072", 
   SuperscriptBox["q", 
    RowBox[{"863", "/", "2"}]]], "+", 
  FractionBox["623749746", 
   SuperscriptBox["q", "431"]], "+", 
  FractionBox["661458680", 
   SuperscriptBox["q", 
    RowBox[{"861", "/", "2"}]]], "+", 
  FractionBox["699810420", 
   SuperscriptBox["q", "430"]], "+", 
  FractionBox["738653896", 
   SuperscriptBox["q", 
    RowBox[{"859", "/", "2"}]]], "+", 
  FractionBox["777842922", 
   SuperscriptBox["q", "429"]], "+", 
  FractionBox["817206776", 
   SuperscriptBox["q", 
    RowBox[{"857", "/", "2"}]]], "+", 
  FractionBox["856578042", 
   SuperscriptBox["q", "428"]], "+", 
  FractionBox["895768960", 
   SuperscriptBox["q", 
    RowBox[{"855", "/", "2"}]]], "+", 
  FractionBox["934594266", 
   SuperscriptBox["q", "427"]], "+", 
  FractionBox["972856672", 
   SuperscriptBox["q", 
    RowBox[{"853", "/", "2"}]]], "+", 
  FractionBox["1010356638", 
   SuperscriptBox["q", "426"]], "+", 
  FractionBox["1046892984", 
   SuperscriptBox["q", 
    RowBox[{"851", "/", "2"}]]], "+", 
  FractionBox["1082258024", 
   SuperscriptBox["q", "425"]], "+", 
  FractionBox["1116253712", 
   SuperscriptBox["q", 
    RowBox[{"849", "/", "2"}]]], "+", 
  FractionBox["1148672626", 
   SuperscriptBox["q", "424"]], "+", 
  FractionBox["1179325104", 
   SuperscriptBox["q", 
    RowBox[{"847", "/", "2"}]]], "+", 
  FractionBox["1208012318", 
   SuperscriptBox["q", "423"]], "+", 
  FractionBox["1234560408", 
   SuperscriptBox["q", 
    RowBox[{"845", "/", "2"}]]], "+", 
  FractionBox["1258785212", 
   SuperscriptBox["q", "422"]], "+", 
  FractionBox["1280535496", 
   SuperscriptBox["q", 
    RowBox[{"843", "/", "2"}]]], "+", 
  FractionBox["1299655190", 
   SuperscriptBox["q", "421"]], "+", 
  FractionBox["1316015584", 
   SuperscriptBox["q", 
    RowBox[{"841", "/", "2"}]]], "+", 
  FractionBox["1329496134", 
   SuperscriptBox["q", "420"]], "+", 
  FractionBox["1339995944", 
   SuperscriptBox["q", 
    RowBox[{"839", "/", "2"}]]], "+", 
  FractionBox["1347438098", 
   SuperscriptBox["q", "419"]], "+", 
  FractionBox["1351755968", 
   SuperscriptBox["q", 
    RowBox[{"837", "/", "2"}]]], "+", 
  FractionBox["1352913158", 
   SuperscriptBox["q", "418"]], "+", 
  FractionBox["1350883080", 
   SuperscriptBox["q", 
    RowBox[{"835", "/", "2"}]]], "+", 
  FractionBox["1345675532", 
   SuperscriptBox["q", "417"]], "+", 
  FractionBox["1337303448", 
   SuperscriptBox["q", 
    RowBox[{"833", "/", "2"}]]], "+", 
  FractionBox["1325819590", 
   SuperscriptBox["q", "416"]], "+", 
  FractionBox["1311281592", 
   SuperscriptBox["q", 
    RowBox[{"831", "/", "2"}]]], "+", 
  FractionBox["1293781528", 
   SuperscriptBox["q", "415"]], "+", 
  FractionBox["1273418472", 
   SuperscriptBox["q", 
    RowBox[{"829", "/", "2"}]]], "+", 
  FractionBox["1250321828", 
   SuperscriptBox["q", "414"]], "+", 
  FractionBox["1224629304", 
   SuperscriptBox["q", 
    RowBox[{"827", "/", "2"}]]], "+", 
  FractionBox["1196499598", 
   SuperscriptBox["q", "413"]], "+", 
  FractionBox["1166106456", 
   SuperscriptBox["q", 
    RowBox[{"825", "/", "2"}]]], "+", 
  FractionBox["1133630830", 
   SuperscriptBox["q", "412"]], "+", 
  FractionBox["1099274168", 
   SuperscriptBox["q", 
    RowBox[{"823", "/", "2"}]]], "+", 
  FractionBox["1063235278", 
   SuperscriptBox["q", "411"]], "+", 
  FractionBox["1025734368", 
   SuperscriptBox["q", 
    RowBox[{"821", "/", "2"}]]], "+", 
  FractionBox["986979918", 
   SuperscriptBox["q", "410"]], "+", 
  FractionBox["947201800", 
   SuperscriptBox["q", 
    RowBox[{"819", "/", "2"}]]], "+", 
  FractionBox["906613952", 
   SuperscriptBox["q", "409"]], "+", 
  FractionBox["865441200", 
   SuperscriptBox["q", 
    RowBox[{"817", "/", "2"}]]], "+", 
  FractionBox["823899766", 
   SuperscriptBox["q", "408"]], "+", 
  FractionBox["782204128", 
   SuperscriptBox["q", 
    RowBox[{"815", "/", "2"}]]], "+", 
  FractionBox["740557758", 
   SuperscriptBox["q", "407"]], "+", 
  FractionBox["699160560", 
   SuperscriptBox["q", 
    RowBox[{"813", "/", "2"}]]], "+", 
  FractionBox["658201218", 
   SuperscriptBox["q", "406"]], "+", 
  FractionBox["617853008", 
   SuperscriptBox["q", 
    RowBox[{"811", "/", "2"}]]], "+", 
  FractionBox["578284840", 
   SuperscriptBox["q", "405"]], "+", 
  FractionBox["539643200", 
   SuperscriptBox["q", 
    RowBox[{"809", "/", "2"}]]], "+", 
  FractionBox["502070612", 
   SuperscriptBox["q", "404"]], "+", 
  FractionBox["465684136", 
   SuperscriptBox["q", 
    RowBox[{"807", "/", "2"}]]], "+", 
  FractionBox["430594920", 
   SuperscriptBox["q", "403"]], "+", 
  FractionBox["396889112", 
   SuperscriptBox["q", 
    RowBox[{"805", "/", "2"}]]], "+", 
  FractionBox["364648820", 
   SuperscriptBox["q", "402"]], "+", 
  FractionBox["333930208", 
   SuperscriptBox["q", 
    RowBox[{"803", "/", "2"}]]], "+", 
  FractionBox["304780268", 
   SuperscriptBox["q", "401"]], "+", 
  FractionBox["277230936", 
   SuperscriptBox["q", 
    RowBox[{"801", "/", "2"}]]], "+", 
  FractionBox["251296524", 
   SuperscriptBox["q", "400"]], "+", 
  FractionBox["226983592", 
   SuperscriptBox["q", 
    RowBox[{"799", "/", "2"}]]], "+", 
  FractionBox["204280942", 
   SuperscriptBox["q", "399"]], "+", 
  FractionBox["183170952", 
   SuperscriptBox["q", 
    RowBox[{"797", "/", "2"}]]], "+", 
  FractionBox["163620168", 
   SuperscriptBox["q", "398"]], "+", 
  FractionBox["145590984", 
   SuperscriptBox["q", 
    RowBox[{"795", "/", "2"}]]], "+", 
  FractionBox["129033598", 
   SuperscriptBox["q", "397"]], "+", 
  FractionBox["113894416", 
   SuperscriptBox["q", 
    RowBox[{"793", "/", "2"}]]], "+", 
  FractionBox["100109904", 
   SuperscriptBox["q", "396"]], "+", 
  FractionBox["87616184", 
   SuperscriptBox["q", 
    RowBox[{"791", "/", "2"}]]], "+", 
  FractionBox["76341470", 
   SuperscriptBox["q", "395"]], "+", 
  FractionBox["66214896", 
   SuperscriptBox["q", 
    RowBox[{"789", "/", "2"}]]], "+", 
  FractionBox["57161002", 
   SuperscriptBox["q", "394"]], "+", 
  FractionBox["49104696", 
   SuperscriptBox["q", 
    RowBox[{"787", "/", "2"}]]], "+", 
  FractionBox["41972728", 
   SuperscriptBox["q", "393"]], "+", 
  FractionBox["35688560", 
   SuperscriptBox["q", 
    RowBox[{"785", "/", "2"}]]], "+", 
  FractionBox["30182390", 
   SuperscriptBox["q", "392"]], "+", 
  FractionBox["25381160", 
   SuperscriptBox["q", 
    RowBox[{"783", "/", "2"}]]], "+", 
  FractionBox["21219736", 
   SuperscriptBox["q", "391"]], "+", 
  FractionBox["17632208", 
   SuperscriptBox["q", 
    RowBox[{"781", "/", "2"}]]], "+", 
  FractionBox["14557834", 
   SuperscriptBox["q", "390"]], "+", 
  FractionBox["11939008", 
   SuperscriptBox["q", 
    RowBox[{"779", "/", "2"}]]], "+", 
  FractionBox["9722640", 
   SuperscriptBox["q", "389"]], "+", 
  FractionBox["7859512", 
   SuperscriptBox["q", 
    RowBox[{"777", "/", "2"}]]], "+", 
  FractionBox["6302714", 
   SuperscriptBox["q", "388"]], "+", 
  FractionBox["5013472", 
   SuperscriptBox["q", 
    RowBox[{"775", "/", "2"}]]], "+", 
  FractionBox["3953186", 
   SuperscriptBox["q", "387"]], "+", 
  FractionBox["3086920", 
   SuperscriptBox["q", 
    RowBox[{"773", "/", "2"}]]], "+", 
  FractionBox["2387312", 
   SuperscriptBox["q", "386"]], "+", 
  FractionBox["1826016", 
   SuperscriptBox["q", 
    RowBox[{"771", "/", "2"}]]], "+", 
  FractionBox["1379564", 
   SuperscriptBox["q", "385"]], "+", 
  FractionBox["1030696", 
   SuperscriptBox["q", 
    RowBox[{"769", "/", "2"}]]], "+", 
  FractionBox["758548", 
   SuperscriptBox["q", "384"]], "+", 
  FractionBox["549576", 
   SuperscriptBox["q", 
    RowBox[{"767", "/", "2"}]]], "+", 
  FractionBox["391782", 
   SuperscriptBox["q", "383"]], "+", 
  FractionBox["273376", 
   SuperscriptBox["q", 
    RowBox[{"765", "/", "2"}]]], "+", 
  FractionBox["186366", 
   SuperscriptBox["q", "382"]], "+", 
  FractionBox["124384", 
   SuperscriptBox["q", 
    RowBox[{"763", "/", "2"}]]], "+", 
  FractionBox["80296", 
   SuperscriptBox["q", "381"]], "+", 
  FractionBox["48888", 
   SuperscriptBox["q", 
    RowBox[{"761", "/", "2"}]]], "+", 
  FractionBox["29476", 
   SuperscriptBox["q", "380"]], "+", 
  FractionBox["16448", 
   SuperscriptBox["q", 
    RowBox[{"759", "/", "2"}]]], "+", 
  FractionBox["7952", 
   SuperscriptBox["q", "379"]], "+", 
  FractionBox["3960", 
   SuperscriptBox["q", 
    RowBox[{"757", "/", "2"}]]], "+", 
  FractionBox["1210", 
   SuperscriptBox["q", "378"]]}]], "Print",
 CellChangeTimes->{3.695786888151764*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["q", "580"]], "+", 
  FractionBox["1", 
   SuperscriptBox["q", "579"]], "+", 
  FractionBox["3", 
   SuperscriptBox["q", "578"]], "+", 
  FractionBox["8", 
   SuperscriptBox["q", 
    RowBox[{"1155", "/", "2"}]]], "+", 
  FractionBox["6", 
   SuperscriptBox["q", "577"]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"1153", "/", "2"}]]], "+", 
  FractionBox["27", 
   SuperscriptBox["q", "576"]], "+", 
  FractionBox["48", 
   SuperscriptBox["q", 
    RowBox[{"1151", "/", "2"}]]], "+", 
  FractionBox["64", 
   SuperscriptBox["q", "575"]], "+", 
  FractionBox["104", 
   SuperscriptBox["q", 
    RowBox[{"1149", "/", "2"}]]], "+", 
  FractionBox["166", 
   SuperscriptBox["q", "574"]], "+", 
  FractionBox["264", 
   SuperscriptBox["q", 
    RowBox[{"1147", "/", "2"}]]], "+", 
  FractionBox["388", 
   SuperscriptBox["q", "573"]], "+", 
  FractionBox["560", 
   SuperscriptBox["q", 
    RowBox[{"1145", "/", "2"}]]], "+", 
  FractionBox["845", 
   SuperscriptBox["q", "572"]], "+", 
  FractionBox["1216", 
   SuperscriptBox["q", 
    RowBox[{"1143", "/", "2"}]]], "+", 
  FractionBox["1767", 
   SuperscriptBox["q", "571"]], "+", 
  FractionBox["2488", 
   SuperscriptBox["q", 
    RowBox[{"1141", "/", "2"}]]], "+", 
  FractionBox["3520", 
   SuperscriptBox["q", "570"]], "+", 
  FractionBox["4928", 
   SuperscriptBox["q", 
    RowBox[{"1139", "/", "2"}]]], "+", 
  FractionBox["6881", 
   SuperscriptBox["q", "569"]], "+", 
  FractionBox["9472", 
   SuperscriptBox["q", 
    RowBox[{"1137", "/", "2"}]]], "+", 
  FractionBox["13013", 
   SuperscriptBox["q", "568"]], "+", 
  FractionBox["17688", 
   SuperscriptBox["q", 
    RowBox[{"1135", "/", "2"}]]], "+", 
  FractionBox["23870", 
   SuperscriptBox["q", "567"]], "+", 
  FractionBox["32104", 
   SuperscriptBox["q", 
    RowBox[{"1133", "/", "2"}]]], "+", 
  FractionBox["42801", 
   SuperscriptBox["q", "566"]], "+", 
  FractionBox["56872", 
   SuperscriptBox["q", 
    RowBox[{"1131", "/", "2"}]]], "+", 
  FractionBox["75027", 
   SuperscriptBox["q", "565"]], "+", 
  FractionBox["98568", 
   SuperscriptBox["q", 
    RowBox[{"1129", "/", "2"}]]], "+", 
  FractionBox["128575", 
   SuperscriptBox["q", "564"]], "+", 
  FractionBox["167056", 
   SuperscriptBox["q", 
    RowBox[{"1127", "/", "2"}]]], "+", 
  FractionBox["215966", 
   SuperscriptBox["q", "563"]], "+", 
  FractionBox["277952", 
   SuperscriptBox["q", 
    RowBox[{"1125", "/", "2"}]]], "+", 
  FractionBox["355878", 
   SuperscriptBox["q", "562"]], "+", 
  FractionBox["453744", 
   SuperscriptBox["q", 
    RowBox[{"1123", "/", "2"}]]], "+", 
  FractionBox["576013", 
   SuperscriptBox["q", "561"]], "+", 
  FractionBox["727976", 
   SuperscriptBox["q", 
    RowBox[{"1121", "/", "2"}]]], "+", 
  FractionBox["916324", 
   SuperscriptBox["q", "560"]], "+", 
  FractionBox["1148528", 
   SuperscriptBox["q", 
    RowBox[{"1119", "/", "2"}]]], "+", 
  FractionBox["1434268", 
   SuperscriptBox["q", "559"]], "+", 
  FractionBox["1783824", 
   SuperscriptBox["q", 
    RowBox[{"1117", "/", "2"}]]], "+", 
  FractionBox["2210622", 
   SuperscriptBox["q", "558"]], "+", 
  FractionBox["2728960", 
   SuperscriptBox["q", 
    RowBox[{"1115", "/", "2"}]]], "+", 
  FractionBox["3357273", 
   SuperscriptBox["q", "557"]], "+", 
  FractionBox["4115272", 
   SuperscriptBox["q", 
    RowBox[{"1113", "/", "2"}]]], "+", 
  FractionBox["5027427", 
   SuperscriptBox["q", "556"]], "+", 
  FractionBox["6120496", 
   SuperscriptBox["q", 
    RowBox[{"1111", "/", "2"}]]], "+", 
  FractionBox["7426903", 
   SuperscriptBox["q", "555"]], "+", 
  FractionBox["8982920", 
   SuperscriptBox["q", 
    RowBox[{"1109", "/", "2"}]]], "+", 
  FractionBox["10830053", 
   SuperscriptBox["q", "554"]], "+", 
  FractionBox["13016648", 
   SuperscriptBox["q", 
    RowBox[{"1107", "/", "2"}]]], "+", 
  FractionBox["15595847", 
   SuperscriptBox["q", "553"]], "+", 
  FractionBox["18630480", 
   SuperscriptBox["q", 
    RowBox[{"1105", "/", "2"}]]], "+", 
  FractionBox["22188681", 
   SuperscriptBox["q", "552"]], "+", 
  FractionBox["26350200", 
   SuperscriptBox["q", 
    RowBox[{"1103", "/", "2"}]]], "+", 
  FractionBox["31201172", 
   SuperscriptBox["q", "551"]], "+", 
  FractionBox["36841736", 
   SuperscriptBox["q", 
    RowBox[{"1101", "/", "2"}]]], "+", 
  FractionBox["43379988", 
   SuperscriptBox["q", "550"]], "+", 
  FractionBox["50939440", 
   SuperscriptBox["q", 
    RowBox[{"1099", "/", "2"}]]], "+", 
  FractionBox["59653324", 
   SuperscriptBox["q", "549"]], "+", 
  FractionBox["69672200", 
   SuperscriptBox["q", 
    RowBox[{"1097", "/", "2"}]]], "+", 
  FractionBox["81159736", 
   SuperscriptBox["q", "548"]], "+", 
  FractionBox["94296160", 
   SuperscriptBox["q", 
    RowBox[{"1095", "/", "2"}]]], "+", 
  FractionBox["109278420", 
   SuperscriptBox["q", "547"]], "+", 
  FractionBox["126320736", 
   SuperscriptBox["q", 
    RowBox[{"1093", "/", "2"}]]], "+", 
  FractionBox["145658027", 
   SuperscriptBox["q", "546"]], "+", 
  FractionBox["167540104", 
   SuperscriptBox["q", 
    RowBox[{"1091", "/", "2"}]]], "+", 
  FractionBox["192242305", 
   SuperscriptBox["q", "545"]], "+", 
  FractionBox["220053520", 
   SuperscriptBox["q", 
    RowBox[{"1089", "/", "2"}]]], "+", 
  FractionBox["251292077", 
   SuperscriptBox["q", "544"]], "+", 
  FractionBox["286288000", 
   SuperscriptBox["q", 
    RowBox[{"1087", "/", "2"}]]], "+", 
  FractionBox["325401436", 
   SuperscriptBox["q", "543"]], "+", 
  FractionBox["369005872", 
   SuperscriptBox["q", 
    RowBox[{"1085", "/", "2"}]]], "+", 
  FractionBox["417502049", 
   SuperscriptBox["q", "542"]], "+", 
  FractionBox["471306144", 
   SuperscriptBox["q", 
    RowBox[{"1083", "/", "2"}]]], "+", 
  FractionBox["530857437", 
   SuperscriptBox["q", "541"]], "+", 
  FractionBox["596612088", 
   SuperscriptBox["q", 
    RowBox[{"1081", "/", "2"}]]], "+", 
  FractionBox["669042995", 
   SuperscriptBox["q", "540"]], "+", 
  FractionBox["748641664", 
   SuperscriptBox["q", 
    RowBox[{"1079", "/", "2"}]]], "+", 
  FractionBox["835907719", 
   SuperscriptBox["q", "539"]], "+", 
  FractionBox["931360208", 
   SuperscriptBox["q", 
    RowBox[{"1077", "/", "2"}]]], "+", 
  FractionBox["1035516940", 
   SuperscriptBox["q", "538"]], "+", 
  FractionBox["1148913704", 
   SuperscriptBox["q", 
    RowBox[{"1075", "/", "2"}]]], "+", 
  FractionBox["1272075792", 
   SuperscriptBox["q", "537"]], "+", 
  FractionBox["1405540640", 
   SuperscriptBox["q", 
    RowBox[{"1073", "/", "2"}]]], "+", 
  FractionBox["1549826830", 
   SuperscriptBox["q", "536"]], "+", 
  FractionBox["1705458240", 
   SuperscriptBox["q", 
    RowBox[{"1071", "/", "2"}]]], "+", 
  FractionBox["1872931112", 
   SuperscriptBox["q", "535"]], "+", 
  FractionBox["2052734336", 
   SuperscriptBox["q", 
    RowBox[{"1069", "/", "2"}]]], "+", 
  FractionBox["2245323763", 
   SuperscriptBox["q", "534"]], "+", 
  FractionBox["2451130816", 
   SuperscriptBox["q", 
    RowBox[{"1067", "/", "2"}]]], "+", 
  FractionBox["2670552931", 
   SuperscriptBox["q", "533"]], "+", 
  FractionBox["2903940080", 
   SuperscriptBox["q", 
    RowBox[{"1065", "/", "2"}]]], "+", 
  FractionBox["3151604920", 
   SuperscriptBox["q", "532"]], "+", 
  FractionBox["3413795808", 
   SuperscriptBox["q", 
    RowBox[{"1063", "/", "2"}]]], "+", 
  FractionBox["3690717859", 
   SuperscriptBox["q", "531"]], "+", 
  FractionBox["3982492616", 
   SuperscriptBox["q", 
    RowBox[{"1061", "/", "2"}]]], "+", 
  FractionBox["4289191300", 
   SuperscriptBox["q", "530"]], "+", 
  FractionBox["4610789328", 
   SuperscriptBox["q", 
    RowBox[{"1059", "/", "2"}]]], "+", 
  FractionBox["4947201713", 
   SuperscriptBox["q", "529"]], "+", 
  FractionBox["5298236616", 
   SuperscriptBox["q", 
    RowBox[{"1057", "/", "2"}]]], "+", 
  FractionBox["5663629437", 
   SuperscriptBox["q", "528"]], "+", 
  FractionBox["6043005648", 
   SuperscriptBox["q", 
    RowBox[{"1055", "/", "2"}]]], "+", 
  FractionBox["6435905212", 
   SuperscriptBox["q", "527"]], "+", 
  FractionBox["6841756912", 
   SuperscriptBox["q", 
    RowBox[{"1053", "/", "2"}]]], "+", 
  FractionBox["7259890793", 
   SuperscriptBox["q", "526"]], "+", 
  FractionBox["7689532952", 
   SuperscriptBox["q", 
    RowBox[{"1051", "/", "2"}]]], "+", 
  FractionBox["8129795942", 
   SuperscriptBox["q", "525"]], "+", 
  FractionBox["8579701920", 
   SuperscriptBox["q", 
    RowBox[{"1049", "/", "2"}]]], "+", 
  FractionBox["9038148111", 
   SuperscriptBox["q", "524"]], "+", 
  FractionBox["9503953312", 
   SuperscriptBox["q", 
    RowBox[{"1047", "/", "2"}]]], "+", 
  FractionBox["9975808755", 
   SuperscriptBox["q", "523"]], "+", 
  FractionBox["10452341256", 
   SuperscriptBox["q", 
    RowBox[{"1045", "/", "2"}]]], "+", 
  FractionBox["10932057621", 
   SuperscriptBox["q", "522"]], "+", 
  FractionBox["11413407064", 
   SuperscriptBox["q", 
    RowBox[{"1043", "/", "2"}]]], "+", 
  FractionBox["11894736536", 
   SuperscriptBox["q", "521"]], "+", 
  FractionBox["12374345560", 
   SuperscriptBox["q", 
    RowBox[{"1041", "/", "2"}]]], "+", 
  FractionBox["12850456372", 
   SuperscriptBox["q", "520"]], "+", 
  FractionBox["13321249640", 
   SuperscriptBox["q", 
    RowBox[{"1039", "/", "2"}]]], "+", 
  FractionBox["13784861883", 
   SuperscriptBox["q", "519"]], "+", 
  FractionBox["14239398984", 
   SuperscriptBox["q", 
    RowBox[{"1037", "/", "2"}]]], "+", 
  FractionBox["14682957761", 
   SuperscriptBox["q", "518"]], "+", 
  FractionBox["15113615336", 
   SuperscriptBox["q", 
    RowBox[{"1035", "/", "2"}]]], "+", 
  FractionBox["15529475365", 
   SuperscriptBox["q", "517"]], "+", 
  FractionBox["15928640992", 
   SuperscriptBox["q", 
    RowBox[{"1033", "/", "2"}]]], "+", 
  FractionBox["16309275202", 
   SuperscriptBox["q", "516"]], "+", 
  FractionBox["16669560680", 
   SuperscriptBox["q", 
    RowBox[{"1031", "/", "2"}]]], "+", 
  FractionBox["17007771943", 
   SuperscriptBox["q", "515"]], "+", 
  FractionBox["17322225808", 
   SuperscriptBox["q", 
    RowBox[{"1029", "/", "2"}]]], "+", 
  FractionBox["17611360488", 
   SuperscriptBox["q", "514"]], "+", 
  FractionBox["17873683600", 
   SuperscriptBox["q", 
    RowBox[{"1027", "/", "2"}]]], "+", 
  FractionBox["18107838135", 
   SuperscriptBox["q", "513"]], "+", 
  FractionBox["18312575616", 
   SuperscriptBox["q", 
    RowBox[{"1025", "/", "2"}]]], "+", 
  FractionBox["18486790547", 
   SuperscriptBox["q", "512"]], "+", 
  FractionBox["18629518120", 
   SuperscriptBox["q", 
    RowBox[{"1023", "/", "2"}]]], "+", 
  FractionBox["18739939508", 
   SuperscriptBox["q", "511"]], "+", 
  FractionBox["18817408784", 
   SuperscriptBox["q", 
    RowBox[{"1021", "/", "2"}]]], "+", 
  FractionBox["18861425461", 
   SuperscriptBox["q", "510"]], "+", 
  FractionBox["18871683208", 
   SuperscriptBox["q", 
    RowBox[{"1019", "/", "2"}]]], "+", 
  FractionBox["18848021496", 
   SuperscriptBox["q", "509"]], "+", 
  FractionBox["18790484336", 
   SuperscriptBox["q", 
    RowBox[{"1017", "/", "2"}]]], "+", 
  FractionBox["18699260761", 
   SuperscriptBox["q", "508"]], "+", 
  FractionBox["18574745704", 
   SuperscriptBox["q", 
    RowBox[{"1015", "/", "2"}]]], "+", 
  FractionBox["18417478137", 
   SuperscriptBox["q", "507"]], "+", 
  FractionBox["18228189200", 
   SuperscriptBox["q", 
    RowBox[{"1013", "/", "2"}]]], "+", 
  FractionBox["18007753220", 
   SuperscriptBox["q", "506"]], "+", 
  FractionBox["17757218488", 
   SuperscriptBox["q", 
    RowBox[{"1011", "/", "2"}]]], "+", 
  FractionBox["17477771370", 
   SuperscriptBox["q", "505"]], "+", 
  FractionBox["17170742048", 
   SuperscriptBox["q", 
    RowBox[{"1009", "/", "2"}]]], "+", 
  FractionBox["16837590560", 
   SuperscriptBox["q", "504"]], "+", 
  FractionBox["16479890824", 
   SuperscriptBox["q", 
    RowBox[{"1007", "/", "2"}]]], "+", 
  FractionBox["16099336008", 
   SuperscriptBox["q", "503"]], "+", 
  FractionBox["15697693216", 
   SuperscriptBox["q", 
    RowBox[{"1005", "/", "2"}]]], "+", 
  FractionBox["15276831753", 
   SuperscriptBox["q", "502"]], "+", 
  FractionBox["14838662784", 
   SuperscriptBox["q", 
    RowBox[{"1003", "/", "2"}]]], "+", 
  FractionBox["14385177425", 
   SuperscriptBox["q", "501"]], "+", 
  FractionBox["13918374496", 
   SuperscriptBox["q", 
    RowBox[{"1001", "/", "2"}]]], "+", 
  FractionBox["13440301775", 
   SuperscriptBox["q", "500"]], "+", 
  FractionBox["12952993648", 
   SuperscriptBox["q", 
    RowBox[{"999", "/", "2"}]]], "+", 
  FractionBox["12458495875", 
   SuperscriptBox["q", "499"]], "+", 
  FractionBox["11958821120", 
   SuperscriptBox["q", 
    RowBox[{"997", "/", "2"}]]], "+", 
  FractionBox["11455957364", 
   SuperscriptBox["q", "498"]], "+", 
  FractionBox["10951840776", 
   SuperscriptBox["q", 
    RowBox[{"995", "/", "2"}]]], "+", 
  FractionBox["10448349799", 
   SuperscriptBox["q", "497"]], "+", 
  FractionBox["9947299264", 
   SuperscriptBox["q", 
    RowBox[{"993", "/", "2"}]]], "+", 
  FractionBox["9450412063", 
   SuperscriptBox["q", "496"]], "+", 
  FractionBox["8959336752", 
   SuperscriptBox["q", 
    RowBox[{"991", "/", "2"}]]], "+", 
  FractionBox["8475609945", 
   SuperscriptBox["q", "495"]], "+", 
  FractionBox["8000676888", 
   SuperscriptBox["q", 
    RowBox[{"989", "/", "2"}]]], "+", 
  FractionBox["7535856252", 
   SuperscriptBox["q", "494"]], "+", 
  FractionBox["7082371776", 
   SuperscriptBox["q", 
    RowBox[{"987", "/", "2"}]]], "+", 
  FractionBox["6641304604", 
   SuperscriptBox["q", "493"]], "+", 
  FractionBox["6213635472", 
   SuperscriptBox["q", 
    RowBox[{"985", "/", "2"}]]], "+", 
  FractionBox["5800209320", 
   SuperscriptBox["q", "492"]], "+", 
  FractionBox["5401752192", 
   SuperscriptBox["q", 
    RowBox[{"983", "/", "2"}]]], "+", 
  FractionBox["5018866056", 
   SuperscriptBox["q", "491"]], "+", 
  FractionBox["4652037840", 
   SuperscriptBox["q", 
    RowBox[{"981", "/", "2"}]]], "+", 
  FractionBox["4301631244", 
   SuperscriptBox["q", "490"]], "+", 
  FractionBox["3967897856", 
   SuperscriptBox["q", 
    RowBox[{"979", "/", "2"}]]], "+", 
  FractionBox["3650986919", 
   SuperscriptBox["q", "489"]], "+", 
  FractionBox["3350929736", 
   SuperscriptBox["q", 
    RowBox[{"977", "/", "2"}]]], "+", 
  FractionBox["3067678285", 
   SuperscriptBox["q", "488"]], "+", 
  FractionBox["2801079792", 
   SuperscriptBox["q", 
    RowBox[{"975", "/", "2"}]]], "+", 
  FractionBox["2550902291", 
   SuperscriptBox["q", "487"]], "+", 
  FractionBox["2316833872", 
   SuperscriptBox["q", 
    RowBox[{"973", "/", "2"}]]], "+", 
  FractionBox["2098504913", 
   SuperscriptBox["q", "486"]], "+", 
  FractionBox["1895464936", 
   SuperscriptBox["q", 
    RowBox[{"971", "/", "2"}]]], "+", 
  FractionBox["1707225137", 
   SuperscriptBox["q", "485"]], "+", 
  FractionBox["1533246568", 
   SuperscriptBox["q", 
    RowBox[{"969", "/", "2"}]]], "+", 
  FractionBox["1372945647", 
   SuperscriptBox["q", "484"]], "+", 
  FractionBox["1225715016", 
   SuperscriptBox["q", 
    RowBox[{"967", "/", "2"}]]], "+", 
  FractionBox["1090922918", 
   SuperscriptBox["q", "483"]], "+", 
  FractionBox["967913488", 
   SuperscriptBox["q", 
    RowBox[{"965", "/", "2"}]]], "+", 
  FractionBox["856024172", 
   SuperscriptBox["q", "482"]], "+", 
  FractionBox["754595072", 
   SuperscriptBox["q", 
    RowBox[{"963", "/", "2"}]]], "+", 
  FractionBox["662951480", 
   SuperscriptBox["q", "481"]], "+", 
  FractionBox["580437584", 
   SuperscriptBox["q", 
    RowBox[{"961", "/", "2"}]]], "+", 
  FractionBox["506406139", 
   SuperscriptBox["q", "480"]], "+", 
  FractionBox["440218520", 
   SuperscriptBox["q", 
    RowBox[{"959", "/", "2"}]]], "+", 
  FractionBox["381258618", 
   SuperscriptBox["q", "479"]], "+", 
  FractionBox["328939576", 
   SuperscriptBox["q", 
    RowBox[{"957", "/", "2"}]]], "+", 
  FractionBox["282680814", 
   SuperscriptBox["q", "478"]], "+", 
  FractionBox["241943984", 
   SuperscriptBox["q", 
    RowBox[{"955", "/", "2"}]]], "+", 
  FractionBox["206215969", 
   SuperscriptBox["q", "477"]], "+", 
  FractionBox["175003160", 
   SuperscriptBox["q", 
    RowBox[{"953", "/", "2"}]]], "+", 
  FractionBox["147853065", 
   SuperscriptBox["q", "476"]], "+", 
  FractionBox["124340104", 
   SuperscriptBox["q", 
    RowBox[{"951", "/", "2"}]]], "+", 
  FractionBox["104065175", 
   SuperscriptBox["q", "475"]], "+", 
  FractionBox["86661896", 
   SuperscriptBox["q", 
    RowBox[{"949", "/", "2"}]]], "+", 
  FractionBox["71799898", 
   SuperscriptBox["q", "474"]], "+", 
  FractionBox["59163712", 
   SuperscriptBox["q", 
    RowBox[{"947", "/", "2"}]]], "+", 
  FractionBox["48477423", 
   SuperscriptBox["q", "473"]], "+", 
  FractionBox["39491408", 
   SuperscriptBox["q", 
    RowBox[{"945", "/", "2"}]]], "+", 
  FractionBox["31970595", 
   SuperscriptBox["q", "472"]], "+", 
  FractionBox["25714384", 
   SuperscriptBox["q", 
    RowBox[{"943", "/", "2"}]]], "+", 
  FractionBox["20544384", 
   SuperscriptBox["q", "471"]], "+", 
  FractionBox["16294488", 
   SuperscriptBox["q", 
    RowBox[{"941", "/", "2"}]]], "+", 
  FractionBox["12824605", 
   SuperscriptBox["q", "470"]], "+", 
  FractionBox["10014616", 
   SuperscriptBox["q", 
    RowBox[{"939", "/", "2"}]]], "+", 
  FractionBox["7752679", 
   SuperscriptBox["q", "469"]], "+", 
  FractionBox["5945304", 
   SuperscriptBox["q", 
    RowBox[{"937", "/", "2"}]]], "+", 
  FractionBox["4516640", 
   SuperscriptBox["q", "468"]], "+", 
  FractionBox["3393680", 
   SuperscriptBox["q", 
    RowBox[{"935", "/", "2"}]]], "+", 
  FractionBox["2519242", 
   SuperscriptBox["q", "467"]], "+", 
  FractionBox["1849208", 
   SuperscriptBox["q", 
    RowBox[{"933", "/", "2"}]]], "+", 
  FractionBox["1337008", 
   SuperscriptBox["q", "466"]], "+", 
  FractionBox["951704", 
   SuperscriptBox["q", 
    RowBox[{"931", "/", "2"}]]], "+", 
  FractionBox["666517", 
   SuperscriptBox["q", "465"]], "+", 
  FractionBox["456800", 
   SuperscriptBox["q", 
    RowBox[{"929", "/", "2"}]]], "+", 
  FractionBox["305786", 
   SuperscriptBox["q", "464"]], "+", 
  FractionBox["200352", 
   SuperscriptBox["q", 
    RowBox[{"927", "/", "2"}]]], "+", 
  FractionBox["126965", 
   SuperscriptBox["q", "463"]], "+", 
  FractionBox["76040", 
   SuperscriptBox["q", 
    RowBox[{"925", "/", "2"}]]], "+", 
  FractionBox["44995", 
   SuperscriptBox["q", "462"]], "+", 
  FractionBox["24648", 
   SuperscriptBox["q", 
    RowBox[{"923", "/", "2"}]]], "+", 
  FractionBox["11739", 
   SuperscriptBox["q", "461"]], "+", 
  FractionBox["5720", 
   SuperscriptBox["q", 
    RowBox[{"921", "/", "2"}]]], "+", 
  FractionBox["1716", 
   SuperscriptBox["q", "460"]]}]], "Print",
 CellChangeTimes->{3.6957868905086603`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"K5", "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
      "FunctionExpand"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957853232989817`*^9, 3.6957853234551373`*^9}, {
  3.6957858624180517`*^9, 3.695785864149171*^9}, {3.6957859637214775`*^9, 
  3.695785964124804*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"35", "/", "2"}]]], "+", 
  FractionBox["10", 
   SuperscriptBox["q", 
    RowBox[{"31", "/", "2"}]]], "+", 
  FractionBox["20", 
   SuperscriptBox["q", 
    RowBox[{"29", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875237338085`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "50"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "49"]], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "48"]], "-", 
  FractionBox["11", 
   SuperscriptBox["q", "47"]], "-", 
  FractionBox["11", 
   SuperscriptBox["q", "46"]], "-", 
  FractionBox["33", 
   SuperscriptBox["q", "45"]], "-", 
  FractionBox["84", 
   SuperscriptBox["q", "44"]], "-", 
  FractionBox["84", 
   SuperscriptBox["q", "43"]], "-", 
  FractionBox["154", 
   SuperscriptBox["q", "42"]], "-", 
  FractionBox["224", 
   SuperscriptBox["q", "41"]], "-", 
  FractionBox["245", 
   SuperscriptBox["q", "40"]], "-", 
  FractionBox["175", 
   SuperscriptBox["q", "39"]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875240812297`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"185", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"183", "/", "2"}]]], "+", 
  FractionBox["14", 
   SuperscriptBox["q", 
    RowBox[{"181", "/", "2"}]]], "+", 
  FractionBox["44", 
   SuperscriptBox["q", 
    RowBox[{"179", "/", "2"}]]], "+", 
  FractionBox["86", 
   SuperscriptBox["q", 
    RowBox[{"177", "/", "2"}]]], "+", 
  FractionBox["136", 
   SuperscriptBox["q", 
    RowBox[{"175", "/", "2"}]]], "+", 
  FractionBox["254", 
   SuperscriptBox["q", 
    RowBox[{"173", "/", "2"}]]], "+", 
  FractionBox["510", 
   SuperscriptBox["q", 
    RowBox[{"171", "/", "2"}]]], "+", 
  FractionBox["768", 
   SuperscriptBox["q", 
    RowBox[{"169", "/", "2"}]]], "+", 
  FractionBox["1184", 
   SuperscriptBox["q", 
    RowBox[{"167", "/", "2"}]]], "+", 
  FractionBox["1756", 
   SuperscriptBox["q", 
    RowBox[{"165", "/", "2"}]]], "+", 
  FractionBox["2462", 
   SuperscriptBox["q", 
    RowBox[{"163", "/", "2"}]]], "+", 
  FractionBox["3184", 
   SuperscriptBox["q", 
    RowBox[{"161", "/", "2"}]]], "+", 
  FractionBox["3578", 
   SuperscriptBox["q", 
    RowBox[{"159", "/", "2"}]]], "+", 
  FractionBox["4200", 
   SuperscriptBox["q", 
    RowBox[{"157", "/", "2"}]]], "+", 
  FractionBox["4284", 
   SuperscriptBox["q", 
    RowBox[{"155", "/", "2"}]]], "+", 
  FractionBox["4032", 
   SuperscriptBox["q", 
    RowBox[{"153", "/", "2"}]]], "+", 
  FractionBox["3332", 
   SuperscriptBox["q", 
    RowBox[{"151", "/", "2"}]]], "+", 
  FractionBox["1960", 
   SuperscriptBox["q", 
    RowBox[{"149", "/", "2"}]]], "+", 
  FractionBox["980", 
   SuperscriptBox["q", 
    RowBox[{"147", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.695787525134528*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "150"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "149"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "148"]], "-", 
  FractionBox["14", 
   SuperscriptBox["q", "147"]], "-", 
  FractionBox["27", 
   SuperscriptBox["q", "146"]], "-", 
  FractionBox["71", 
   SuperscriptBox["q", "145"]], "-", 
  FractionBox["179", 
   SuperscriptBox["q", "144"]], "-", 
  FractionBox["360", 
   SuperscriptBox["q", "143"]], "-", 
  FractionBox["738", 
   SuperscriptBox["q", "142"]], "-", 
  FractionBox["1380", 
   SuperscriptBox["q", "141"]], "-", 
  FractionBox["2533", 
   SuperscriptBox["q", "140"]], "-", 
  FractionBox["4339", 
   SuperscriptBox["q", "139"]], "-", 
  FractionBox["6725", 
   SuperscriptBox["q", "138"]], "-", 
  FractionBox["10338", 
   SuperscriptBox["q", "137"]], "-", 
  FractionBox["15256", 
   SuperscriptBox["q", "136"]], "-", 
  FractionBox["21766", 
   SuperscriptBox["q", "135"]], "-", 
  FractionBox["30138", 
   SuperscriptBox["q", "134"]], "-", 
  FractionBox["39608", 
   SuperscriptBox["q", "133"]], "-", 
  FractionBox["50847", 
   SuperscriptBox["q", "132"]], "-", 
  FractionBox["62325", 
   SuperscriptBox["q", "131"]], "-", 
  FractionBox["73816", 
   SuperscriptBox["q", "130"]], "-", 
  FractionBox["84541", 
   SuperscriptBox["q", "129"]], "-", 
  FractionBox["91709", 
   SuperscriptBox["q", "128"]], "-", 
  FractionBox["95804", 
   SuperscriptBox["q", "127"]], "-", 
  FractionBox["95111", 
   SuperscriptBox["q", "126"]], "-", 
  FractionBox["90333", 
   SuperscriptBox["q", "125"]], "-", 
  FractionBox["80521", 
   SuperscriptBox["q", "124"]], "-", 
  FractionBox["67284", 
   SuperscriptBox["q", "123"]], "-", 
  FractionBox["51744", 
   SuperscriptBox["q", "122"]], "-", 
  FractionBox["35616", 
   SuperscriptBox["q", "121"]], "-", 
  FractionBox["21336", 
   SuperscriptBox["q", "120"]], "-", 
  FractionBox["9996", 
   SuperscriptBox["q", "119"]], "-", 
  FractionBox["4116", 
   SuperscriptBox["q", "118"]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.695787527059144*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"435", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"433", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"431", "/", "2"}]]], "+", 
  FractionBox["50", 
   SuperscriptBox["q", 
    RowBox[{"429", "/", "2"}]]], "+", 
  FractionBox["118", 
   SuperscriptBox["q", 
    RowBox[{"427", "/", "2"}]]], "+", 
  FractionBox["256", 
   SuperscriptBox["q", 
    RowBox[{"425", "/", "2"}]]], "+", 
  FractionBox["550", 
   SuperscriptBox["q", 
    RowBox[{"423", "/", "2"}]]], "+", 
  FractionBox["1208", 
   SuperscriptBox["q", 
    RowBox[{"421", "/", "2"}]]], "+", 
  FractionBox["2322", 
   SuperscriptBox["q", 
    RowBox[{"419", "/", "2"}]]], "+", 
  FractionBox["4366", 
   SuperscriptBox["q", 
    RowBox[{"417", "/", "2"}]]], "+", 
  FractionBox["7980", 
   SuperscriptBox["q", 
    RowBox[{"415", "/", "2"}]]], "+", 
  FractionBox["13954", 
   SuperscriptBox["q", 
    RowBox[{"413", "/", "2"}]]], "+", 
  FractionBox["23668", 
   SuperscriptBox["q", 
    RowBox[{"411", "/", "2"}]]], "+", 
  FractionBox["38570", 
   SuperscriptBox["q", 
    RowBox[{"409", "/", "2"}]]], "+", 
  FractionBox["60894", 
   SuperscriptBox["q", 
    RowBox[{"407", "/", "2"}]]], "+", 
  FractionBox["93240", 
   SuperscriptBox["q", 
    RowBox[{"405", "/", "2"}]]], "+", 
  FractionBox["138660", 
   SuperscriptBox["q", 
    RowBox[{"403", "/", "2"}]]], "+", 
  FractionBox["200450", 
   SuperscriptBox["q", 
    RowBox[{"401", "/", "2"}]]], "+", 
  FractionBox["281134", 
   SuperscriptBox["q", 
    RowBox[{"399", "/", "2"}]]], "+", 
  FractionBox["383494", 
   SuperscriptBox["q", 
    RowBox[{"397", "/", "2"}]]], "+", 
  FractionBox["510780", 
   SuperscriptBox["q", 
    RowBox[{"395", "/", "2"}]]], "+", 
  FractionBox["663080", 
   SuperscriptBox["q", 
    RowBox[{"393", "/", "2"}]]], "+", 
  FractionBox["840076", 
   SuperscriptBox["q", 
    RowBox[{"391", "/", "2"}]]], "+", 
  FractionBox["1040336", 
   SuperscriptBox["q", 
    RowBox[{"389", "/", "2"}]]], "+", 
  FractionBox["1256666", 
   SuperscriptBox["q", 
    RowBox[{"387", "/", "2"}]]], "+", 
  FractionBox["1482480", 
   SuperscriptBox["q", 
    RowBox[{"385", "/", "2"}]]], "+", 
  FractionBox["1705884", 
   SuperscriptBox["q", 
    RowBox[{"383", "/", "2"}]]], "+", 
  FractionBox["1915510", 
   SuperscriptBox["q", 
    RowBox[{"381", "/", "2"}]]], "+", 
  FractionBox["2096820", 
   SuperscriptBox["q", 
    RowBox[{"379", "/", "2"}]]], "+", 
  FractionBox["2235756", 
   SuperscriptBox["q", 
    RowBox[{"377", "/", "2"}]]], "+", 
  FractionBox["2322578", 
   SuperscriptBox["q", 
    RowBox[{"375", "/", "2"}]]], "+", 
  FractionBox["2345128", 
   SuperscriptBox["q", 
    RowBox[{"373", "/", "2"}]]], "+", 
  FractionBox["2298750", 
   SuperscriptBox["q", 
    RowBox[{"371", "/", "2"}]]], "+", 
  FractionBox["2184070", 
   SuperscriptBox["q", 
    RowBox[{"369", "/", "2"}]]], "+", 
  FractionBox["2011290", 
   SuperscriptBox["q", 
    RowBox[{"367", "/", "2"}]]], "+", 
  FractionBox["1783932", 
   SuperscriptBox["q", 
    RowBox[{"365", "/", "2"}]]], "+", 
  FractionBox["1524542", 
   SuperscriptBox["q", 
    RowBox[{"363", "/", "2"}]]], "+", 
  FractionBox["1248754", 
   SuperscriptBox["q", 
    RowBox[{"361", "/", "2"}]]], "+", 
  FractionBox["973582", 
   SuperscriptBox["q", 
    RowBox[{"359", "/", "2"}]]], "+", 
  FractionBox["719488", 
   SuperscriptBox["q", 
    RowBox[{"357", "/", "2"}]]], "+", 
  FractionBox["495552", 
   SuperscriptBox["q", 
    RowBox[{"355", "/", "2"}]]], "+", 
  FractionBox["319080", 
   SuperscriptBox["q", 
    RowBox[{"353", "/", "2"}]]], "+", 
  FractionBox["182448", 
   SuperscriptBox["q", 
    RowBox[{"351", "/", "2"}]]], "+", 
  FractionBox["93996", 
   SuperscriptBox["q", 
    RowBox[{"349", "/", "2"}]]], "+", 
  FractionBox["38808", 
   SuperscriptBox["q", 
    RowBox[{"347", "/", "2"}]]], "+", 
  FractionBox["14112", 
   SuperscriptBox["q", 
    RowBox[{"345", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875295071487`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "300"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "299"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "298"]], "-", 
  FractionBox["16", 
   SuperscriptBox["q", "297"]], "-", 
  FractionBox["31", 
   SuperscriptBox["q", "296"]], "-", 
  FractionBox["90", 
   SuperscriptBox["q", "295"]], "-", 
  FractionBox["227", 
   SuperscriptBox["q", "294"]], "-", 
  FractionBox["504", 
   SuperscriptBox["q", "293"]], "-", 
  FractionBox["1142", 
   SuperscriptBox["q", "292"]], "-", 
  FractionBox["2368", 
   SuperscriptBox["q", "291"]], "-", 
  FractionBox["4820", 
   SuperscriptBox["q", "290"]], "-", 
  FractionBox["9376", 
   SuperscriptBox["q", "289"]], "-", 
  FractionBox["17327", 
   SuperscriptBox["q", "288"]], "-", 
  FractionBox["31140", 
   SuperscriptBox["q", "287"]], "-", 
  FractionBox["54309", 
   SuperscriptBox["q", "286"]], "-", 
  FractionBox["92173", 
   SuperscriptBox["q", "285"]], "-", 
  FractionBox["152110", 
   SuperscriptBox["q", "284"]], "-", 
  FractionBox["244450", 
   SuperscriptBox["q", "283"]], "-", 
  FractionBox["383852", 
   SuperscriptBox["q", "282"]], "-", 
  FractionBox["588414", 
   SuperscriptBox["q", "281"]], "-", 
  FractionBox["882509", 
   SuperscriptBox["q", "280"]], "-", 
  FractionBox["1295625", 
   SuperscriptBox["q", "279"]], "-", 
  FractionBox["1862632", 
   SuperscriptBox["q", "278"]], "-", 
  FractionBox["2623893", 
   SuperscriptBox["q", "277"]], "-", 
  FractionBox["3623673", 
   SuperscriptBox["q", "276"]], "-", 
  FractionBox["4911517", 
   SuperscriptBox["q", "275"]], "-", 
  FractionBox["6532346", 
   SuperscriptBox["q", "274"]], "-", 
  FractionBox["8530941", 
   SuperscriptBox["q", "273"]], "-", 
  FractionBox["10944106", 
   SuperscriptBox["q", "272"]], "-", 
  FractionBox["13794305", 
   SuperscriptBox["q", "271"]], "-", 
  FractionBox["17089331", 
   SuperscriptBox["q", "270"]], "-", 
  FractionBox["20812126", 
   SuperscriptBox["q", "269"]], "-", 
  FractionBox["24925719", 
   SuperscriptBox["q", "268"]], "-", 
  FractionBox["29357648", 
   SuperscriptBox["q", "267"]], "-", 
  FractionBox["34007484", 
   SuperscriptBox["q", "266"]], "-", 
  FractionBox["38748790", 
   SuperscriptBox["q", "265"]], "-", 
  FractionBox["43422204", 
   SuperscriptBox["q", "264"]], "-", 
  FractionBox["47850204", 
   SuperscriptBox["q", "263"]], "-", 
  FractionBox["51844024", 
   SuperscriptBox["q", "262"]], "-", 
  FractionBox["55219927", 
   SuperscriptBox["q", "261"]], "-", 
  FractionBox["57793484", 
   SuperscriptBox["q", "260"]], "-", 
  FractionBox["59421271", 
   SuperscriptBox["q", "259"]], "-", 
  FractionBox["59991230", 
   SuperscriptBox["q", "258"]], "-", 
  FractionBox["59443991", 
   SuperscriptBox["q", "257"]], "-", 
  FractionBox["57777200", 
   SuperscriptBox["q", "256"]], "-", 
  FractionBox["55037716", 
   SuperscriptBox["q", "255"]], "-", 
  FractionBox["51355295", 
   SuperscriptBox["q", "254"]], "-", 
  FractionBox["46881138", 
   SuperscriptBox["q", "253"]], "-", 
  FractionBox["41832889", 
   SuperscriptBox["q", "252"]], "-", 
  FractionBox["36436372", 
   SuperscriptBox["q", "251"]], "-", 
  FractionBox["30929942", 
   SuperscriptBox["q", "250"]], "-", 
  FractionBox["25540149", 
   SuperscriptBox["q", "249"]], "-", 
  FractionBox["20474951", 
   SuperscriptBox["q", "248"]], "-", 
  FractionBox["15888088", 
   SuperscriptBox["q", "247"]], "-", 
  FractionBox["11893222", 
   SuperscriptBox["q", "246"]], "-", 
  FractionBox["8559967", 
   SuperscriptBox["q", "245"]], "-", 
  FractionBox["5879410", 
   SuperscriptBox["q", "244"]], "-", 
  FractionBox["3844641", 
   SuperscriptBox["q", "243"]], "-", 
  FractionBox["2356431", 
   SuperscriptBox["q", "242"]], "-", 
  FractionBox["1350855", 
   SuperscriptBox["q", "241"]], "-", 
  FractionBox["697884", 
   SuperscriptBox["q", "240"]], "-", 
  FractionBox["328020", 
   SuperscriptBox["q", "239"]], "-", 
  FractionBox["124740", 
   SuperscriptBox["q", "238"]], "-", 
  FractionBox["41580", 
   SuperscriptBox["q", "237"]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.69578753296634*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"785", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"783", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"781", "/", "2"}]]], "+", 
  FractionBox["52", 
   SuperscriptBox["q", 
    RowBox[{"779", "/", "2"}]]], "+", 
  FractionBox["124", 
   SuperscriptBox["q", 
    RowBox[{"777", "/", "2"}]]], "+", 
  FractionBox["290", 
   SuperscriptBox["q", 
    RowBox[{"775", "/", "2"}]]], "+", 
  FractionBox["680", 
   SuperscriptBox["q", 
    RowBox[{"773", "/", "2"}]]], "+", 
  FractionBox["1546", 
   SuperscriptBox["q", 
    RowBox[{"771", "/", "2"}]]], "+", 
  FractionBox["3226", 
   SuperscriptBox["q", 
    RowBox[{"769", "/", "2"}]]], "+", 
  FractionBox["6576", 
   SuperscriptBox["q", 
    RowBox[{"767", "/", "2"}]]], "+", 
  FractionBox["12934", 
   SuperscriptBox["q", 
    RowBox[{"765", "/", "2"}]]], "+", 
  FractionBox["24704", 
   SuperscriptBox["q", 
    RowBox[{"763", "/", "2"}]]], "+", 
  FractionBox["45864", 
   SuperscriptBox["q", 
    RowBox[{"761", "/", "2"}]]], "+", 
  FractionBox["82714", 
   SuperscriptBox["q", 
    RowBox[{"759", "/", "2"}]]], "+", 
  FractionBox["145372", 
   SuperscriptBox["q", 
    RowBox[{"757", "/", "2"}]]], "+", 
  FractionBox["249154", 
   SuperscriptBox["q", 
    RowBox[{"755", "/", "2"}]]], "+", 
  FractionBox["417856", 
   SuperscriptBox["q", 
    RowBox[{"753", "/", "2"}]]], "+", 
  FractionBox["685440", 
   SuperscriptBox["q", 
    RowBox[{"751", "/", "2"}]]], "+", 
  FractionBox["1100902", 
   SuperscriptBox["q", 
    RowBox[{"749", "/", "2"}]]], "+", 
  FractionBox["1732632", 
   SuperscriptBox["q", 
    RowBox[{"747", "/", "2"}]]], "+", 
  FractionBox["2676174", 
   SuperscriptBox["q", 
    RowBox[{"745", "/", "2"}]]], "+", 
  FractionBox["4059350", 
   SuperscriptBox["q", 
    RowBox[{"743", "/", "2"}]]], "+", 
  FractionBox["6049836", 
   SuperscriptBox["q", 
    RowBox[{"741", "/", "2"}]]], "+", 
  FractionBox["8866980", 
   SuperscriptBox["q", 
    RowBox[{"739", "/", "2"}]]], "+", 
  FractionBox["12785142", 
   SuperscriptBox["q", 
    RowBox[{"737", "/", "2"}]]], "+", 
  FractionBox["18147242", 
   SuperscriptBox["q", 
    RowBox[{"735", "/", "2"}]]], "+", 
  FractionBox["25366438", 
   SuperscriptBox["q", 
    RowBox[{"733", "/", "2"}]]], "+", 
  FractionBox["34934266", 
   SuperscriptBox["q", 
    RowBox[{"731", "/", "2"}]]], "+", 
  FractionBox["47420306", 
   SuperscriptBox["q", 
    RowBox[{"729", "/", "2"}]]], "+", 
  FractionBox["63462740", 
   SuperscriptBox["q", 
    RowBox[{"727", "/", "2"}]]], "+", 
  FractionBox["83766736", 
   SuperscriptBox["q", 
    RowBox[{"725", "/", "2"}]]], "+", 
  FractionBox["109077470", 
   SuperscriptBox["q", 
    RowBox[{"723", "/", "2"}]]], "+", 
  FractionBox["140156626", 
   SuperscriptBox["q", 
    RowBox[{"721", "/", "2"}]]], "+", 
  FractionBox["177752832", 
   SuperscriptBox["q", 
    RowBox[{"719", "/", "2"}]]], "+", 
  FractionBox["222553870", 
   SuperscriptBox["q", 
    RowBox[{"717", "/", "2"}]]], "+", 
  FractionBox["275135618", 
   SuperscriptBox["q", 
    RowBox[{"715", "/", "2"}]]], "+", 
  FractionBox["335910866", 
   SuperscriptBox["q", 
    RowBox[{"713", "/", "2"}]]], "+", 
  FractionBox["405070990", 
   SuperscriptBox["q", 
    RowBox[{"711", "/", "2"}]]], "+", 
  FractionBox["482534346", 
   SuperscriptBox["q", 
    RowBox[{"709", "/", "2"}]]], "+", 
  FractionBox["567886562", 
   SuperscriptBox["q", 
    RowBox[{"707", "/", "2"}]]], "+", 
  FractionBox["660337750", 
   SuperscriptBox["q", 
    RowBox[{"705", "/", "2"}]]], "+", 
  FractionBox["758713080", 
   SuperscriptBox["q", 
    RowBox[{"703", "/", "2"}]]], "+", 
  FractionBox["861426352", 
   SuperscriptBox["q", 
    RowBox[{"701", "/", "2"}]]], "+", 
  FractionBox["966495578", 
   SuperscriptBox["q", 
    RowBox[{"699", "/", "2"}]]], "+", 
  FractionBox["1071592548", 
   SuperscriptBox["q", 
    RowBox[{"697", "/", "2"}]]], "+", 
  FractionBox["1174086852", 
   SuperscriptBox["q", 
    RowBox[{"695", "/", "2"}]]], "+", 
  FractionBox["1271145220", 
   SuperscriptBox["q", 
    RowBox[{"693", "/", "2"}]]], "+", 
  FractionBox["1359854862", 
   SuperscriptBox["q", 
    RowBox[{"691", "/", "2"}]]], "+", 
  FractionBox["1437308496", 
   SuperscriptBox["q", 
    RowBox[{"689", "/", "2"}]]], "+", 
  FractionBox["1500803984", 
   SuperscriptBox["q", 
    RowBox[{"687", "/", "2"}]]], "+", 
  FractionBox["1547933590", 
   SuperscriptBox["q", 
    RowBox[{"685", "/", "2"}]]], "+", 
  FractionBox["1576758190", 
   SuperscriptBox["q", 
    RowBox[{"683", "/", "2"}]]], "+", 
  FractionBox["1585914318", 
   SuperscriptBox["q", 
    RowBox[{"681", "/", "2"}]]], "+", 
  FractionBox["1574699352", 
   SuperscriptBox["q", 
    RowBox[{"679", "/", "2"}]]], "+", 
  FractionBox["1543149310", 
   SuperscriptBox["q", 
    RowBox[{"677", "/", "2"}]]], "+", 
  FractionBox["1492063614", 
   SuperscriptBox["q", 
    RowBox[{"675", "/", "2"}]]], "+", 
  FractionBox["1422955788", 
   SuperscriptBox["q", 
    RowBox[{"673", "/", "2"}]]], "+", 
  FractionBox["1338010748", 
   SuperscriptBox["q", 
    RowBox[{"671", "/", "2"}]]], "+", 
  FractionBox["1239964656", 
   SuperscriptBox["q", 
    RowBox[{"669", "/", "2"}]]], "+", 
  FractionBox["1131958334", 
   SuperscriptBox["q", 
    RowBox[{"667", "/", "2"}]]], "+", 
  FractionBox["1017412968", 
   SuperscriptBox["q", 
    RowBox[{"665", "/", "2"}]]], "+", 
  FractionBox["899806306", 
   SuperscriptBox["q", 
    RowBox[{"663", "/", "2"}]]], "+", 
  FractionBox["782488554", 
   SuperscriptBox["q", 
    RowBox[{"661", "/", "2"}]]], "+", 
  FractionBox["668581946", 
   SuperscriptBox["q", 
    RowBox[{"659", "/", "2"}]]], "+", 
  FractionBox["560772376", 
   SuperscriptBox["q", 
    RowBox[{"657", "/", "2"}]]], "+", 
  FractionBox["461269166", 
   SuperscriptBox["q", 
    RowBox[{"655", "/", "2"}]]], "+", 
  FractionBox["371628026", 
   SuperscriptBox["q", 
    RowBox[{"653", "/", "2"}]]], "+", 
  FractionBox["292905128", 
   SuperscriptBox["q", 
    RowBox[{"651", "/", "2"}]]], "+", 
  FractionBox["225431722", 
   SuperscriptBox["q", 
    RowBox[{"649", "/", "2"}]]], "+", 
  FractionBox["169181330", 
   SuperscriptBox["q", 
    RowBox[{"647", "/", "2"}]]], "+", 
  FractionBox["123453436", 
   SuperscriptBox["q", 
    RowBox[{"645", "/", "2"}]]], "+", 
  FractionBox["87445294", 
   SuperscriptBox["q", 
    RowBox[{"643", "/", "2"}]]], "+", 
  FractionBox["59848946", 
   SuperscriptBox["q", 
    RowBox[{"641", "/", "2"}]]], "+", 
  FractionBox["39502654", 
   SuperscriptBox["q", 
    RowBox[{"639", "/", "2"}]]], "+", 
  FractionBox["24946352", 
   SuperscriptBox["q", 
    RowBox[{"637", "/", "2"}]]], "+", 
  FractionBox["15056042", 
   SuperscriptBox["q", 
    RowBox[{"635", "/", "2"}]]], "+", 
  FractionBox["8531270", 
   SuperscriptBox["q", 
    RowBox[{"633", "/", "2"}]]], "+", 
  FractionBox["4550348", 
   SuperscriptBox["q", 
    RowBox[{"631", "/", "2"}]]], "+", 
  FractionBox["2200638", 
   SuperscriptBox["q", 
    RowBox[{"629", "/", "2"}]]], "+", 
  FractionBox["971388", 
   SuperscriptBox["q", 
    RowBox[{"627", "/", "2"}]]], "+", 
  FractionBox["348480", 
   SuperscriptBox["q", 
    RowBox[{"625", "/", "2"}]]], "+", 
  FractionBox["108900", 
   SuperscriptBox["q", 
    RowBox[{"623", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875398190928`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "500"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "499"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "498"]], "-", 
  FractionBox["16", 
   SuperscriptBox["q", "497"]], "-", 
  FractionBox["33", 
   SuperscriptBox["q", "496"]], "-", 
  FractionBox["94", 
   SuperscriptBox["q", "495"]], "-", 
  FractionBox["247", 
   SuperscriptBox["q", "494"]], "-", 
  FractionBox["555", 
   SuperscriptBox["q", "493"]], "-", 
  FractionBox["1298", 
   SuperscriptBox["q", "492"]], "-", 
  FractionBox["2828", 
   SuperscriptBox["q", "491"]], "-", 
  FractionBox["5968", 
   SuperscriptBox["q", "490"]], "-", 
  FractionBox["12178", 
   SuperscriptBox["q", "489"]], "-", 
  FractionBox["23863", 
   SuperscriptBox["q", "488"]], "-", 
  FractionBox["45657", 
   SuperscriptBox["q", "487"]], "-", 
  FractionBox["84954", 
   SuperscriptBox["q", "486"]], "-", 
  FractionBox["154463", 
   SuperscriptBox["q", "485"]], "-", 
  FractionBox["274243", 
   SuperscriptBox["q", "484"]], "-", 
  FractionBox["476218", 
   SuperscriptBox["q", "483"]], "-", 
  FractionBox["810782", 
   SuperscriptBox["q", "482"]], "-", 
  FractionBox["1353325", 
   SuperscriptBox["q", "481"]], "-", 
  FractionBox["2218565", 
   SuperscriptBox["q", "480"]], "-", 
  FractionBox["3573917", 
   SuperscriptBox["q", "479"]], "-", 
  FractionBox["5662331", 
   SuperscriptBox["q", "478"]], "-", 
  FractionBox["8828117", 
   SuperscriptBox["q", "477"]], "-", 
  FractionBox["13552940", 
   SuperscriptBox["q", "476"]], "-", 
  FractionBox["20502028", 
   SuperscriptBox["q", "475"]], "-", 
  FractionBox["30574342", 
   SuperscriptBox["q", "474"]], "-", 
  FractionBox["44971001", 
   SuperscriptBox["q", "473"]], "-", 
  FractionBox["65268360", 
   SuperscriptBox["q", "472"]], "-", 
  FractionBox["93509084", 
   SuperscriptBox["q", "471"]], "-", 
  FractionBox["132294755", 
   SuperscriptBox["q", "470"]], "-", 
  FractionBox["184896042", 
   SuperscriptBox["q", "469"]], "-", 
  FractionBox["255358704", 
   SuperscriptBox["q", "468"]], "-", 
  FractionBox["348608210", 
   SuperscriptBox["q", "467"]], "-", 
  FractionBox["470556998", 
   SuperscriptBox["q", "466"]], "-", 
  FractionBox["628179769", 
   SuperscriptBox["q", "465"]], "-", 
  FractionBox["829577606", 
   SuperscriptBox["q", "464"]], "-", 
  FractionBox["1083989196", 
   SuperscriptBox["q", "463"]], "-", 
  FractionBox["1401764025", 
   SuperscriptBox["q", "462"]], "-", 
  FractionBox["1794280289", 
   SuperscriptBox["q", "461"]], "-", 
  FractionBox["2273756398", 
   SuperscriptBox["q", "460"]], "-", 
  FractionBox["2853026019", 
   SuperscriptBox["q", "459"]], "-", 
  FractionBox["3545181394", 
   SuperscriptBox["q", "458"]], "-", 
  FractionBox["4363153182", 
   SuperscriptBox["q", "457"]], "-", 
  FractionBox["5319192531", 
   SuperscriptBox["q", "456"]], "-", 
  FractionBox["6424250076", 
   SuperscriptBox["q", "455"]], "-", 
  FractionBox["7687325493", 
   SuperscriptBox["q", "454"]], "-", 
  FractionBox["9114737191", 
   SuperscriptBox["q", "453"]], "-", 
  FractionBox["10709408728", 
   SuperscriptBox["q", "452"]], "-", 
  FractionBox["12470129878", 
   SuperscriptBox["q", "451"]], "-", 
  FractionBox["14390937560", 
   SuperscriptBox["q", "450"]], "-", 
  FractionBox["16460531875", 
   SuperscriptBox["q", "449"]], "-", 
  FractionBox["18661903187", 
   SuperscriptBox["q", "448"]], "-", 
  FractionBox["20972097116", 
   SuperscriptBox["q", "447"]], "-", 
  FractionBox["23362239353", 
   SuperscriptBox["q", "446"]], "-", 
  FractionBox["25797802134", 
   SuperscriptBox["q", "445"]], "-", 
  FractionBox["28239122785", 
   SuperscriptBox["q", "444"]], "-", 
  FractionBox["30642276170", 
   SuperscriptBox["q", "443"]], "-", 
  FractionBox["32960142212", 
   SuperscriptBox["q", "442"]], "-", 
  FractionBox["35143708016", 
   SuperscriptBox["q", "441"]], "-", 
  FractionBox["37143656056", 
   SuperscriptBox["q", "440"]], "-", 
  FractionBox["38912041425", 
   SuperscriptBox["q", "439"]], "-", 
  FractionBox["40404006158", 
   SuperscriptBox["q", "438"]], "-", 
  FractionBox["41579557519", 
   SuperscriptBox["q", "437"]], "-", 
  FractionBox["42405218971", 
   SuperscriptBox["q", "436"]], "-", 
  FractionBox["42855475213", 
   SuperscriptBox["q", "435"]], "-", 
  FractionBox["42914015777", 
   SuperscriptBox["q", "434"]], "-", 
  FractionBox["42574549054", 
   SuperscriptBox["q", "433"]], "-", 
  FractionBox["41841336836", 
   SuperscriptBox["q", "432"]], "-", 
  FractionBox["40729127314", 
   SuperscriptBox["q", "431"]], "-", 
  FractionBox["39262865417", 
   SuperscriptBox["q", "430"]], "-", 
  FractionBox["37476728782", 
   SuperscriptBox["q", "429"]], "-", 
  FractionBox["35412961007", 
   SuperscriptBox["q", "428"]], "-", 
  FractionBox["33120173312", 
   SuperscriptBox["q", "427"]], "-", 
  FractionBox["30651592579", 
   SuperscriptBox["q", "426"]], "-", 
  FractionBox["28062945109", 
   SuperscriptBox["q", "425"]], "-", 
  FractionBox["25410408693", 
   SuperscriptBox["q", "424"]], "-", 
  FractionBox["22748619712", 
   SuperscriptBox["q", "423"]], "-", 
  FractionBox["20128731059", 
   SuperscriptBox["q", "422"]], "-", 
  FractionBox["17596716545", 
   SuperscriptBox["q", "421"]], "-", 
  FractionBox["15192304265", 
   SuperscriptBox["q", "420"]], "-", 
  FractionBox["12947657079", 
   SuperscriptBox["q", "419"]], "-", 
  FractionBox["10887184268", 
   SuperscriptBox["q", "418"]], "-", 
  FractionBox["9027088981", 
   SuperscriptBox["q", "417"]], "-", 
  FractionBox["7376017091", 
   SuperscriptBox["q", "416"]], "-", 
  FractionBox["5934964672", 
   SuperscriptBox["q", "415"]], "-", 
  FractionBox["4699037699", 
   SuperscriptBox["q", "414"]], "-", 
  FractionBox["3657478476", 
   SuperscriptBox["q", "413"]], "-", 
  FractionBox["2795936619", 
   SuperscriptBox["q", "412"]], "-", 
  FractionBox["2096487115", 
   SuperscriptBox["q", "411"]], "-", 
  FractionBox["1540161807", 
   SuperscriptBox["q", "410"]], "-", 
  FractionBox["1106567586", 
   SuperscriptBox["q", "409"]], "-", 
  FractionBox["776412049", 
   SuperscriptBox["q", "408"]], "-", 
  FractionBox["530573398", 
   SuperscriptBox["q", "407"]], "-", 
  FractionBox["352530543", 
   SuperscriptBox["q", "406"]], "-", 
  FractionBox["226769272", 
   SuperscriptBox["q", "405"]], "-", 
  FractionBox["140929312", 
   SuperscriptBox["q", "404"]], "-", 
  FractionBox["84008329", 
   SuperscriptBox["q", "403"]], "-", 
  FractionBox["47920598", 
   SuperscriptBox["q", "402"]], "-", 
  FractionBox["25762308", 
   SuperscriptBox["q", "401"]], "-", 
  FractionBox["13069914", 
   SuperscriptBox["q", "400"]], "-", 
  FractionBox["6030739", 
   SuperscriptBox["q", "399"]], "-", 
  FractionBox["2542254", 
   SuperscriptBox["q", "398"]], "-", 
  FractionBox["873015", 
   SuperscriptBox["q", "397"]], "-", 
  FractionBox["259545", 
   SuperscriptBox["q", "396"]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875443977575`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"1235", "/", "2"}]]], "+", 
  FractionBox["2", 
   SuperscriptBox["q", 
    RowBox[{"1233", "/", "2"}]]], "+", 
  FractionBox["16", 
   SuperscriptBox["q", 
    RowBox[{"1231", "/", "2"}]]], "+", 
  FractionBox["52", 
   SuperscriptBox["q", 
    RowBox[{"1229", "/", "2"}]]], "+", 
  FractionBox["126", 
   SuperscriptBox["q", 
    RowBox[{"1227", "/", "2"}]]], "+", 
  FractionBox["296", 
   SuperscriptBox["q", 
    RowBox[{"1225", "/", "2"}]]], "+", 
  FractionBox["714", 
   SuperscriptBox["q", 
    RowBox[{"1223", "/", "2"}]]], "+", 
  FractionBox["1678", 
   SuperscriptBox["q", 
    RowBox[{"1221", "/", "2"}]]], "+", 
  FractionBox["3574", 
   SuperscriptBox["q", 
    RowBox[{"1219", "/", "2"}]]], "+", 
  FractionBox["7524", 
   SuperscriptBox["q", 
    RowBox[{"1217", "/", "2"}]]], "+", 
  FractionBox["15360", 
   SuperscriptBox["q", 
    RowBox[{"1215", "/", "2"}]]], "+", 
  FractionBox["30368", 
   SuperscriptBox["q", 
    RowBox[{"1213", "/", "2"}]]], "+", 
  FractionBox["58650", 
   SuperscriptBox["q", 
    RowBox[{"1211", "/", "2"}]]], "+", 
  FractionBox["110400", 
   SuperscriptBox["q", 
    RowBox[{"1209", "/", "2"}]]], "+", 
  FractionBox["203242", 
   SuperscriptBox["q", 
    RowBox[{"1207", "/", "2"}]]], "+", 
  FractionBox["365966", 
   SuperscriptBox["q", 
    RowBox[{"1205", "/", "2"}]]], "+", 
  FractionBox["646158", 
   SuperscriptBox["q", 
    RowBox[{"1203", "/", "2"}]]], "+", 
  FractionBox["1119866", 
   SuperscriptBox["q", 
    RowBox[{"1201", "/", "2"}]]], "+", 
  FractionBox["1905846", 
   SuperscriptBox["q", 
    RowBox[{"1199", "/", "2"}]]], "+", 
  FractionBox["3188578", 
   SuperscriptBox["q", 
    RowBox[{"1197", "/", "2"}]]], "+", 
  FractionBox["5249702", 
   SuperscriptBox["q", 
    RowBox[{"1195", "/", "2"}]]], "+", 
  FractionBox["8510660", 
   SuperscriptBox["q", 
    RowBox[{"1193", "/", "2"}]]], "+", 
  FractionBox["13595532", 
   SuperscriptBox["q", 
    RowBox[{"1191", "/", "2"}]]], "+", 
  FractionBox["21414952", 
   SuperscriptBox["q", 
    RowBox[{"1189", "/", "2"}]]], "+", 
  FractionBox["33277574", 
   SuperscriptBox["q", 
    RowBox[{"1187", "/", "2"}]]], "+", 
  FractionBox["51042760", 
   SuperscriptBox["q", 
    RowBox[{"1185", "/", "2"}]]], "+", 
  FractionBox["77313832", 
   SuperscriptBox["q", 
    RowBox[{"1183", "/", "2"}]]], "+", 
  FractionBox["115695856", 
   SuperscriptBox["q", 
    RowBox[{"1181", "/", "2"}]]], "+", 
  FractionBox["171116902", 
   SuperscriptBox["q", 
    RowBox[{"1179", "/", "2"}]]], "+", 
  FractionBox["250230710", 
   SuperscriptBox["q", 
    RowBox[{"1177", "/", "2"}]]], "+", 
  FractionBox["361918418", 
   SuperscriptBox["q", 
    RowBox[{"1175", "/", "2"}]]], "+", 
  FractionBox["517894466", 
   SuperscriptBox["q", 
    RowBox[{"1173", "/", "2"}]]], "+", 
  FractionBox["733428154", 
   SuperscriptBox["q", 
    RowBox[{"1171", "/", "2"}]]], "+", 
  FractionBox["1028210152", 
   SuperscriptBox["q", 
    RowBox[{"1169", "/", "2"}]]], "+", 
  FractionBox["1427333556", 
   SuperscriptBox["q", 
    RowBox[{"1167", "/", "2"}]]], "+", 
  FractionBox["1962421876", 
   SuperscriptBox["q", 
    RowBox[{"1165", "/", "2"}]]], "+", 
  FractionBox["2672886770", 
   SuperscriptBox["q", 
    RowBox[{"1163", "/", "2"}]]], "+", 
  FractionBox["3607281898", 
   SuperscriptBox["q", 
    RowBox[{"1161", "/", "2"}]]], "+", 
  FractionBox["4824782902", 
   SuperscriptBox["q", 
    RowBox[{"1159", "/", "2"}]]], "+", 
  FractionBox["6396657390", 
   SuperscriptBox["q", 
    RowBox[{"1157", "/", "2"}]]], "+", 
  FractionBox["8407783950", 
   SuperscriptBox["q", 
    RowBox[{"1155", "/", "2"}]]], "+", 
  FractionBox["10958065346", 
   SuperscriptBox["q", 
    RowBox[{"1153", "/", "2"}]]], "+", 
  FractionBox["14163691782", 
   SuperscriptBox["q", 
    RowBox[{"1151", "/", "2"}]]], "+", 
  FractionBox["18158150988", 
   SuperscriptBox["q", 
    RowBox[{"1149", "/", "2"}]]], "+", 
  FractionBox["23092867308", 
   SuperscriptBox["q", 
    RowBox[{"1147", "/", "2"}]]], "+", 
  FractionBox["29137356614", 
   SuperscriptBox["q", 
    RowBox[{"1145", "/", "2"}]]], "+", 
  FractionBox["36478744366", 
   SuperscriptBox["q", 
    RowBox[{"1143", "/", "2"}]]], "+", 
  FractionBox["45320576322", 
   SuperscriptBox["q", 
    RowBox[{"1141", "/", "2"}]]], "+", 
  FractionBox["55880712742", 
   SuperscriptBox["q", 
    RowBox[{"1139", "/", "2"}]]], "+", 
  FractionBox["68388295874", 
   SuperscriptBox["q", 
    RowBox[{"1137", "/", "2"}]]], "+", 
  FractionBox["83079604244", 
   SuperscriptBox["q", 
    RowBox[{"1135", "/", "2"}]]], "+", 
  FractionBox["100192862808", 
   SuperscriptBox["q", 
    RowBox[{"1133", "/", "2"}]]], "+", 
  FractionBox["119961878470", 
   SuperscriptBox["q", 
    RowBox[{"1131", "/", "2"}]]], "+", 
  FractionBox["142608597444", 
   SuperscriptBox["q", 
    RowBox[{"1129", "/", "2"}]]], "+", 
  FractionBox["168334736542", 
   SuperscriptBox["q", 
    RowBox[{"1127", "/", "2"}]]], "+", 
  FractionBox["197312552648", 
   SuperscriptBox["q", 
    RowBox[{"1125", "/", "2"}]]], "+", 
  FractionBox["229675023218", 
   SuperscriptBox["q", 
    RowBox[{"1123", "/", "2"}]]], "+", 
  FractionBox["265505766100", 
   SuperscriptBox["q", 
    RowBox[{"1121", "/", "2"}]]], "+", 
  FractionBox["304828965444", 
   SuperscriptBox["q", 
    RowBox[{"1119", "/", "2"}]]], "+", 
  FractionBox["347599845116", 
   SuperscriptBox["q", 
    RowBox[{"1117", "/", "2"}]]], "+", 
  FractionBox["393695940372", 
   SuperscriptBox["q", 
    RowBox[{"1115", "/", "2"}]]], "+", 
  FractionBox["442909881906", 
   SuperscriptBox["q", 
    RowBox[{"1113", "/", "2"}]]], "+", 
  FractionBox["494943908844", 
   SuperscriptBox["q", 
    RowBox[{"1111", "/", "2"}]]], "+", 
  FractionBox["549406702540", 
   SuperscriptBox["q", 
    RowBox[{"1109", "/", "2"}]]], "+", 
  FractionBox["605812950850", 
   SuperscriptBox["q", 
    RowBox[{"1107", "/", "2"}]]], "+", 
  FractionBox["663585946100", 
   SuperscriptBox["q", 
    RowBox[{"1105", "/", "2"}]]], "+", 
  FractionBox["722063293940", 
   SuperscriptBox["q", 
    RowBox[{"1103", "/", "2"}]]], "+", 
  FractionBox["780506248830", 
   SuperscriptBox["q", 
    RowBox[{"1101", "/", "2"}]]], "+", 
  FractionBox["838112035632", 
   SuperscriptBox["q", 
    RowBox[{"1099", "/", "2"}]]], "+", 
  FractionBox["894029794366", 
   SuperscriptBox["q", 
    RowBox[{"1097", "/", "2"}]]], "+", 
  FractionBox["947378860960", 
   SuperscriptBox["q", 
    RowBox[{"1095", "/", "2"}]]], "+", 
  FractionBox["997269993630", 
   SuperscriptBox["q", 
    RowBox[{"1093", "/", "2"}]]], "+", 
  FractionBox["1042827796524", 
   SuperscriptBox["q", 
    RowBox[{"1091", "/", "2"}]]], "+", 
  FractionBox["1083214776202", 
   SuperscriptBox["q", 
    RowBox[{"1089", "/", "2"}]]], "+", 
  FractionBox["1117654911758", 
   SuperscriptBox["q", 
    RowBox[{"1087", "/", "2"}]]], "+", 
  FractionBox["1145457388896", 
   SuperscriptBox["q", 
    RowBox[{"1085", "/", "2"}]]], "+", 
  FractionBox["1166037736062", 
   SuperscriptBox["q", 
    RowBox[{"1083", "/", "2"}]]], "+", 
  FractionBox["1178937644048", 
   SuperscriptBox["q", 
    RowBox[{"1081", "/", "2"}]]], "+", 
  FractionBox["1183840195076", 
   SuperscriptBox["q", 
    RowBox[{"1079", "/", "2"}]]], "+", 
  FractionBox["1180582429556", 
   SuperscriptBox["q", 
    RowBox[{"1077", "/", "2"}]]], "+", 
  FractionBox["1169161761828", 
   SuperscriptBox["q", 
    RowBox[{"1075", "/", "2"}]]], "+", 
  FractionBox["1149739306948", 
   SuperscriptBox["q", 
    RowBox[{"1073", "/", "2"}]]], "+", 
  FractionBox["1122635691234", 
   SuperscriptBox["q", 
    RowBox[{"1071", "/", "2"}]]], "+", 
  FractionBox["1088324319980", 
   SuperscriptBox["q", 
    RowBox[{"1069", "/", "2"}]]], "+", 
  FractionBox["1047416961764", 
   SuperscriptBox["q", 
    RowBox[{"1067", "/", "2"}]]], "+", 
  FractionBox["1000647800018", 
   SuperscriptBox["q", 
    RowBox[{"1065", "/", "2"}]]], "+", 
  FractionBox["948850506688", 
   SuperscriptBox["q", 
    RowBox[{"1063", "/", "2"}]]], "+", 
  FractionBox["892935935818", 
   SuperscriptBox["q", 
    RowBox[{"1061", "/", "2"}]]], "+", 
  FractionBox["833863911798", 
   SuperscriptBox["q", 
    RowBox[{"1059", "/", "2"}]]], "+", 
  FractionBox["772618211702", 
   SuperscriptBox["q", 
    RowBox[{"1057", "/", "2"}]]], "+", 
  FractionBox["710177046126", 
   SuperscriptBox["q", 
    RowBox[{"1055", "/", "2"}]]], "+", 
  FractionBox["647489908432", 
   SuperscriptBox["q", 
    RowBox[{"1053", "/", "2"}]]], "+", 
  FractionBox["585450586678", 
   SuperscriptBox["q", 
    RowBox[{"1051", "/", "2"}]]], "+", 
  FractionBox["524879652970", 
   SuperscriptBox["q", 
    RowBox[{"1049", "/", "2"}]]], "+", 
  FractionBox["466503442058", 
   SuperscriptBox["q", 
    RowBox[{"1047", "/", "2"}]]], "+", 
  FractionBox["410945041566", 
   SuperscriptBox["q", 
    RowBox[{"1045", "/", "2"}]]], "+", 
  FractionBox["358710765412", 
   SuperscriptBox["q", 
    RowBox[{"1043", "/", "2"}]]], "+", 
  FractionBox["310190902236", 
   SuperscriptBox["q", 
    RowBox[{"1041", "/", "2"}]]], "+", 
  FractionBox["265654510774", 
   SuperscriptBox["q", 
    RowBox[{"1039", "/", "2"}]]], "+", 
  FractionBox["225258905534", 
   SuperscriptBox["q", 
    RowBox[{"1037", "/", "2"}]]], "+", 
  FractionBox["189051363394", 
   SuperscriptBox["q", 
    RowBox[{"1035", "/", "2"}]]], "+", 
  FractionBox["156986038298", 
   SuperscriptBox["q", 
    RowBox[{"1033", "/", "2"}]]], "+", 
  FractionBox["128929548536", 
   SuperscriptBox["q", 
    RowBox[{"1031", "/", "2"}]]], "+", 
  FractionBox["104683075830", 
   SuperscriptBox["q", 
    RowBox[{"1029", "/", "2"}]]], "+", 
  FractionBox["83989015544", 
   SuperscriptBox["q", 
    RowBox[{"1027", "/", "2"}]]], "+", 
  FractionBox["66554485062", 
   SuperscriptBox["q", 
    RowBox[{"1025", "/", "2"}]]], "+", 
  FractionBox["52057196272", 
   SuperscriptBox["q", 
    RowBox[{"1023", "/", "2"}]]], "+", 
  FractionBox["40167671600", 
   SuperscriptBox["q", 
    RowBox[{"1021", "/", "2"}]]], "+", 
  FractionBox["30551687272", 
   SuperscriptBox["q", 
    RowBox[{"1019", "/", "2"}]]], "+", 
  FractionBox["22889982104", 
   SuperscriptBox["q", 
    RowBox[{"1017", "/", "2"}]]], "+", 
  FractionBox["16876477558", 
   SuperscriptBox["q", 
    RowBox[{"1015", "/", "2"}]]], "+", 
  FractionBox["12233850900", 
   SuperscriptBox["q", 
    RowBox[{"1013", "/", "2"}]]], "+", 
  FractionBox["8708031242", 
   SuperscriptBox["q", 
    RowBox[{"1011", "/", "2"}]]], "+", 
  FractionBox["6079714710", 
   SuperscriptBox["q", 
    RowBox[{"1009", "/", "2"}]]], "+", 
  FractionBox["4155830874", 
   SuperscriptBox["q", 
    RowBox[{"1007", "/", "2"}]]], "+", 
  FractionBox["2777608646", 
   SuperscriptBox["q", 
    RowBox[{"1005", "/", "2"}]]], "+", 
  FractionBox["1810252586", 
   SuperscriptBox["q", 
    RowBox[{"1003", "/", "2"}]]], "+", 
  FractionBox["1148634796", 
   SuperscriptBox["q", 
    RowBox[{"1001", "/", "2"}]]], "+", 
  FractionBox["706539298", 
   SuperscriptBox["q", 
    RowBox[{"999", "/", "2"}]]], "+", 
  FractionBox["420499286", 
   SuperscriptBox["q", 
    RowBox[{"997", "/", "2"}]]], "+", 
  FractionBox["240351878", 
   SuperscriptBox["q", 
    RowBox[{"995", "/", "2"}]]], "+", 
  FractionBox["131703976", 
   SuperscriptBox["q", 
    RowBox[{"993", "/", "2"}]]], "+", 
  FractionBox["68153358", 
   SuperscriptBox["q", 
    RowBox[{"991", "/", "2"}]]], "+", 
  FractionBox["33316920", 
   SuperscriptBox["q", 
    RowBox[{"989", "/", "2"}]]], "+", 
  FractionBox["14838824", 
   SuperscriptBox["q", 
    RowBox[{"987", "/", "2"}]]], "+", 
  FractionBox["6038032", 
   SuperscriptBox["q", 
    RowBox[{"985", "/", "2"}]]], "+", 
  FractionBox["2004002", 
   SuperscriptBox["q", 
    RowBox[{"983", "/", "2"}]]], "+", 
  FractionBox["572572", 
   SuperscriptBox["q", 
    RowBox[{"981", "/", "2"}]]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875530728087`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    SuperscriptBox["q", "750"]]}], "-", 
  FractionBox["1", 
   SuperscriptBox["q", "749"]], "-", 
  FractionBox["3", 
   SuperscriptBox["q", "748"]], "-", 
  FractionBox["16", 
   SuperscriptBox["q", "747"]], "-", 
  FractionBox["33", 
   SuperscriptBox["q", "746"]], "-", 
  FractionBox["96", 
   SuperscriptBox["q", "745"]], "-", 
  FractionBox["251", 
   SuperscriptBox["q", "744"]], "-", 
  FractionBox["575", 
   SuperscriptBox["q", "743"]], "-", 
  FractionBox["1350", 
   SuperscriptBox["q", "742"]], "-", 
  FractionBox["2987", 
   SuperscriptBox["q", "741"]], "-", 
  FractionBox["6440", 
   SuperscriptBox["q", "740"]], "-", 
  FractionBox["13384", 
   SuperscriptBox["q", "739"]], "-", 
  FractionBox["26833", 
   SuperscriptBox["q", "738"]], "-", 
  FractionBox["52743", 
   SuperscriptBox["q", "737"]], "-", 
  FractionBox["101096", 
   SuperscriptBox["q", "736"]], "-", 
  FractionBox["189464", 
   SuperscriptBox["q", "735"]], "-", 
  FractionBox["347789", 
   SuperscriptBox["q", "734"]], "-", 
  FractionBox["625874", 
   SuperscriptBox["q", "733"]], "-", 
  FractionBox["1106254", 
   SuperscriptBox["q", "732"]], "-", 
  FractionBox["1921541", 
   SuperscriptBox["q", "731"]], "-", 
  FractionBox["3284091", 
   SuperscriptBox["q", "730"]], "-", 
  FractionBox["5527096", 
   SuperscriptBox["q", "729"]], "-", 
  FractionBox["9166565", 
   SuperscriptBox["q", "728"]], "-", 
  FractionBox["14990613", 
   SuperscriptBox["q", "727"]], "-", 
  FractionBox["24188511", 
   SuperscriptBox["q", "726"]], "-", 
  FractionBox["38532857", 
   SuperscriptBox["q", "725"]], "-", 
  FractionBox["60631549", 
   SuperscriptBox["q", "724"]], "-", 
  FractionBox["94282303", 
   SuperscriptBox["q", "723"]], "-", 
  FractionBox["144944864", 
   SuperscriptBox["q", "722"]], "-", 
  FractionBox["220391206", 
   SuperscriptBox["q", "721"]], "-", 
  FractionBox["331563257", 
   SuperscriptBox["q", "720"]], "-", 
  FractionBox["493705603", 
   SuperscriptBox["q", "719"]], "-", 
  FractionBox["727848997", 
   SuperscriptBox["q", "718"]], "-", 
  FractionBox["1062707297", 
   SuperscriptBox["q", "717"]], "-", 
  FractionBox["1537123567", 
   SuperscriptBox["q", "716"]], "-", 
  FractionBox["2203126581", 
   SuperscriptBox["q", "715"]], "-", 
  FractionBox["3129766581", 
   SuperscriptBox["q", "714"]], "-", 
  FractionBox["4407840786", 
   SuperscriptBox["q", "713"]], "-", 
  FractionBox["6155660396", 
   SuperscriptBox["q", "712"]], "-", 
  FractionBox["8526021244", 
   SuperscriptBox["q", "711"]], "-", 
  FractionBox["11714502349", 
   SuperscriptBox["q", "710"]], "-", 
  FractionBox["15969272731", 
   SuperscriptBox["q", "709"]], "-", 
  FractionBox["21602478451", 
   SuperscriptBox["q", "708"]], "-", 
  FractionBox["29003384383", 
   SuperscriptBox["q", "707"]], "-", 
  FractionBox["38653238100", 
   SuperscriptBox["q", "706"]], "-", 
  FractionBox["51141945561", 
   SuperscriptBox["q", "705"]], "-", 
  FractionBox["67186391792", 
   SuperscriptBox["q", "704"]], "-", 
  FractionBox["87650346195", 
   SuperscriptBox["q", "703"]], "-", 
  FractionBox["113565599881", 
   SuperscriptBox["q", "702"]], "-", 
  FractionBox["146153957626", 
   SuperscriptBox["q", "701"]], "-", 
  FractionBox["186849620517", 
   SuperscriptBox["q", "700"]], "-", 
  FractionBox["237321168441", 
   SuperscriptBox["q", "699"]], "-", 
  FractionBox["299492422899", 
   SuperscriptBox["q", "698"]], "-", 
  FractionBox["375561074364", 
   SuperscriptBox["q", "697"]], "-", 
  FractionBox["468014059232", 
   SuperscriptBox["q", "696"]], "-", 
  FractionBox["579638268195", 
   SuperscriptBox["q", "695"]], "-", 
  FractionBox["713525328496", 
   SuperscriptBox["q", "694"]], "-", 
  FractionBox["873068867636", 
   SuperscriptBox["q", "693"]], "-", 
  FractionBox["1061952900597", 
   SuperscriptBox["q", "692"]], "-", 
  FractionBox["1284129684467", 
   SuperscriptBox["q", "691"]], "-", 
  FractionBox["1543785852275", 
   SuperscriptBox["q", "690"]], "-", 
  FractionBox["1845295575320", 
   SuperscriptBox["q", "689"]], "-", 
  FractionBox["2193159689050", 
   SuperscriptBox["q", "688"]], "-", 
  FractionBox["2591930340778", 
   SuperscriptBox["q", "687"]], "-", 
  FractionBox["3046120881782", 
   SuperscriptBox["q", "686"]], "-", 
  FractionBox["3560101309491", 
   SuperscriptBox["q", "685"]], "-", 
  FractionBox["4137980288309", 
   SuperscriptBox["q", "684"]], "-", 
  FractionBox["4783475027697", 
   SuperscriptBox["q", "683"]], "-", 
  FractionBox["5499771502683", 
   SuperscriptBox["q", "682"]], "-", 
  FractionBox["6289377678304", 
   SuperscriptBox["q", "681"]], "-", 
  FractionBox["7153973298176", 
   SuperscriptBox["q", "680"]], "-", 
  FractionBox["8094260576785", 
   SuperscriptBox["q", "679"]], "-", 
  FractionBox["9109820135188", 
   SuperscriptBox["q", "678"]], "-", 
  FractionBox["10198977699192", 
   SuperscriptBox["q", "677"]], "-", 
  FractionBox["11358686502595", 
   SuperscriptBox["q", "676"]], "-", 
  FractionBox["12584431314736", 
   SuperscriptBox["q", "675"]], "-", 
  FractionBox["13870158882019", 
   SuperscriptBox["q", "674"]], "-", 
  FractionBox["15208240582282", 
   SuperscriptBox["q", "673"]], "-", 
  FractionBox["16589470676875", 
   SuperscriptBox["q", "672"]], "-", 
  FractionBox["18003105135189", 
   SuperscriptBox["q", "671"]], "-", 
  FractionBox["19436942240574", 
   SuperscriptBox["q", "670"]], "-", 
  FractionBox["20877447866450", 
   SuperscriptBox["q", "669"]], "-", 
  FractionBox["22309923919543", 
   SuperscriptBox["q", "668"]], "-", 
  FractionBox["23718720300437", 
   SuperscriptBox["q", "667"]], "-", 
  FractionBox["25087485381757", 
   SuperscriptBox["q", "666"]], "-", 
  FractionBox["26399452614246", 
   SuperscriptBox["q", "665"]], "-", 
  FractionBox["27637754669867", 
   SuperscriptBox["q", "664"]], "-", 
  FractionBox["28785760633439", 
   SuperscriptBox["q", "663"]], "-", 
  FractionBox["29827424439015", 
   SuperscriptBox["q", "662"]], "-", 
  FractionBox["30747638092936", 
   SuperscriptBox["q", "661"]], "-", 
  FractionBox["31532576429037", 
   SuperscriptBox["q", "660"]], "-", 
  FractionBox["32170026414658", 
   SuperscriptBox["q", "659"]], "-", 
  FractionBox["32649686486459", 
   SuperscriptBox["q", "658"]], "-", 
  FractionBox["32963430989962", 
   SuperscriptBox["q", "657"]], "-", 
  FractionBox["33105525466665", 
   SuperscriptBox["q", "656"]], "-", 
  FractionBox["33072790975628", 
   SuperscriptBox["q", "655"]], "-", 
  FractionBox["32864704723564", 
   SuperscriptBox["q", "654"]], "-", 
  FractionBox["32483440655952", 
   SuperscriptBox["q", "653"]], "-", 
  FractionBox["31933838663928", 
   SuperscriptBox["q", "652"]], "-", 
  FractionBox["31223313204518", 
   SuperscriptBox["q", "651"]], "-", 
  FractionBox["30361691590246", 
   SuperscriptBox["q", "650"]], "-", 
  FractionBox["29360999356565", 
   SuperscriptBox["q", "649"]], "-", 
  FractionBox["28235185438959", 
   SuperscriptBox["q", "648"]], "-", 
  FractionBox["26999810550405", 
   SuperscriptBox["q", "647"]], "-", 
  FractionBox["25671690916245", 
   SuperscriptBox["q", "646"]], "-", 
  FractionBox["24268528973282", 
   SuperscriptBox["q", "645"]], "-", 
  FractionBox["22808518469960", 
   SuperscriptBox["q", "644"]], "-", 
  FractionBox["21309962763089", 
   SuperscriptBox["q", "643"]], "-", 
  FractionBox["19790888092865", 
   SuperscriptBox["q", "642"]], "-", 
  FractionBox["18268695010046", 
   SuperscriptBox["q", "641"]], "-", 
  FractionBox["16759823006239", 
   SuperscriptBox["q", "640"]], "-", 
  FractionBox["15279474443580", 
   SuperscriptBox["q", "639"]], "-", 
  FractionBox["13841363266218", 
   SuperscriptBox["q", "638"]], "-", 
  FractionBox["12457539013857", 
   SuperscriptBox["q", "637"]], "-", 
  FractionBox["11138239173393", 
   SuperscriptBox["q", "636"]], "-", 
  FractionBox["9891824185683", 
   SuperscriptBox["q", "635"]], "-", 
  FractionBox["8724737226427", 
   SuperscriptBox["q", "634"]], "-", 
  FractionBox["7641546721708", 
   SuperscriptBox["q", "633"]], "-", 
  FractionBox["6645001269454", 
   SuperscriptBox["q", "632"]], "-", 
  FractionBox["5736162673477", 
   SuperscriptBox["q", "631"]], "-", 
  FractionBox["4914532784791", 
   SuperscriptBox["q", "630"]], "-", 
  FractionBox["4178249767999", 
   SuperscriptBox["q", "629"]], "-", 
  FractionBox["3524257947436", 
   SuperscriptBox["q", "628"]], "-", 
  FractionBox["2948535879865", 
   SuperscriptBox["q", "627"]], "-", 
  FractionBox["2446277960176", 
   SuperscriptBox["q", "626"]], "-", 
  FractionBox["2012125070282", 
   SuperscriptBox["q", "625"]], "-", 
  FractionBox["1640330704083", 
   SuperscriptBox["q", "624"]], "-", 
  FractionBox["1324969546242", 
   SuperscriptBox["q", "623"]], "-", 
  FractionBox["1060068484754", 
   SuperscriptBox["q", "622"]], "-", 
  FractionBox["839776742795", 
   SuperscriptBox["q", "621"]], "-", 
  FractionBox["658450821341", 
   SuperscriptBox["q", "620"]], "-", 
  FractionBox["510779182652", 
   SuperscriptBox["q", "619"]], "-", 
  FractionBox["391818558437", 
   SuperscriptBox["q", "618"]], "-", 
  FractionBox["297074328411", 
   SuperscriptBox["q", "617"]], "-", 
  FractionBox["222493774131", 
   SuperscriptBox["q", "616"]], "-", 
  FractionBox["164507337722", 
   SuperscriptBox["q", "615"]], "-", 
  FractionBox["119990643932", 
   SuperscriptBox["q", "614"]], "-", 
  FractionBox["86276191304", 
   SuperscriptBox["q", "613"]], "-", 
  FractionBox["61094587302", 
   SuperscriptBox["q", "612"]], "-", 
  FractionBox["42569561184", 
   SuperscriptBox["q", "611"]], "-", 
  FractionBox["29149501489", 
   SuperscriptBox["q", "610"]], "-", 
  FractionBox["19593822430", 
   SuperscriptBox["q", "609"]], "-", 
  FractionBox["12906435935", 
   SuperscriptBox["q", "608"]], "-", 
  FractionBox["8319470033", 
   SuperscriptBox["q", "607"]], "-", 
  FractionBox["5234280160", 
   SuperscriptBox["q", "606"]], "-", 
  FractionBox["3209012121", 
   SuperscriptBox["q", "605"]], "-", 
  FractionBox["1909254101", 
   SuperscriptBox["q", "604"]], "-", 
  FractionBox["1099954518", 
   SuperscriptBox["q", "603"]], "-", 
  FractionBox["609398502", 
   SuperscriptBox["q", "602"]], "-", 
  FractionBox["323962080", 
   SuperscriptBox["q", "601"]], "-", 
  FractionBox["162828393", 
   SuperscriptBox["q", "600"]], "-", 
  FractionBox["77345905", 
   SuperscriptBox["q", "599"]], "-", 
  FractionBox["33507747", 
   SuperscriptBox["q", "598"]], "-", 
  FractionBox["13257244", 
   SuperscriptBox["q", "597"]], "-", 
  FractionBox["4281277", 
   SuperscriptBox["q", "596"]], "-", 
  FractionBox["1184183", 
   SuperscriptBox["q", "595"]]}]], "Print",
 CellChangeTimes->{3.695786894913461*^9, 3.6957875650356655`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Number of states of different energy", "Text",
 CellChangeTimes->{{3.6957217748567266`*^9, 3.6957217864877777`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", "i", "]"}], "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//",
        "FunctionExpand"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957888687428675`*^9, 3.6957888778784213`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.6957888819799323`*^9}],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.695788881982441*^9}],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.695788881985448*^9}],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.6957888819889574`*^9}],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.695788881992967*^9}],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.69578888199798*^9}],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.6957888820019913`*^9}],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.69578888201252*^9}],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.695788882022044*^9}],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{3.6957888820761356`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"K2", "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "i"}], ")"}]}]}]}]}], "//", 
       "FunctionExpand"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.695787581570648*^9, 3.695787591325832*^9}}],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.6957876131417475`*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.6957876131487937`*^9}],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.695787613204505*^9}],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.6957876132080154`*^9}],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.6957876132110233`*^9}],

Cell[BoxData["42"], "Print",
 CellChangeTimes->{3.6957876132631664`*^9}],

Cell[BoxData["56"], "Print",
 CellChangeTimes->{3.695787613313798*^9}],

Cell[BoxData["72"], "Print",
 CellChangeTimes->{3.69578761336744*^9}],

Cell[BoxData["90"], "Print",
 CellChangeTimes->{3.695787613417616*^9}],

Cell[BoxData["110"], "Print",
 CellChangeTimes->{3.695787613509818*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"K3", "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//",
        "FunctionExpand"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957875791905394`*^9, 3.6957875962731123`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.6957876196582427`*^9}],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.6957876197113857`*^9}],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.6957876197625294`*^9}],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.695787619811652*^9}],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.695787619902894*^9}],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{3.695787620022711*^9}],

Cell[BoxData["44"], "Print",
 CellChangeTimes->{3.6957876201811333`*^9}],

Cell[BoxData["57"], "Print",
 CellChangeTimes->{3.6957876203756495`*^9}],

Cell[BoxData["70"], "Print",
 CellChangeTimes->{3.695787620655393*^9}],

Cell[BoxData["86"], "Print",
 CellChangeTimes->{3.6957876210218716`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"K4", "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
       "FunctionExpand"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957875460922613`*^9, 3.6957875673667197`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.695787627364733*^9}],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.6957876274875574`*^9}],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{3.695787627740229*^9}],

Cell[BoxData["47"], "Print",
 CellChangeTimes->{3.695787628120742*^9}],

Cell[BoxData["68"], "Print",
 CellChangeTimes->{3.6957876286671925`*^9}],

Cell[BoxData["95"], "Print",
 CellChangeTimes->{3.6957876294011436`*^9}],

Cell[BoxData["124"], "Print",
 CellChangeTimes->{3.695787630399796*^9}],

Cell[BoxData["159"], "Print",
 CellChangeTimes->{3.6957876318165627`*^9}],

Cell[BoxData["196"], "Print",
 CellChangeTimes->{3.6957876337030935`*^9}],

Cell[BoxData["239"], "Print",
 CellChangeTimes->{3.695787636310502*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"K5", "/.", 
        RowBox[{"x", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//",
        "FunctionExpand"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.694763696917657*^9, 3.6947637038951073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.6957876456834593`*^9}],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.695787646048428*^9}],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.695787647085685*^9}],

Cell[BoxData["33"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.6957876489907465`*^9}],

Cell[BoxData["46"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.6957876514071684`*^9}],

Cell[BoxData["64"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.695787654891427*^9}],

Cell[BoxData["82"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.695787659688673*^9}],

Cell[BoxData["105"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.695787666052081*^9}],

Cell[BoxData["128"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.6957876746118283`*^9}],

Cell[BoxData["156"], "Print",
 CellChangeTimes->{3.694763704678788*^9, 3.6957876864202566`*^9}]
}, Open  ]]
}, Open  ]],

Cell["Check of the dimension of the Hilbert space", "Text",
 CellChangeTimes->{{3.695721837922492*^9, 3.695721851528739*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"K2", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"2", "*", "i"}], ")"}]}]}], ")"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
        "FunctionExpand"}], "]"}], ",", 
      RowBox[{"q", "\[Rule]", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6947625392906055`*^9, 3.694762585426551*^9}, {
  3.6947627039558954`*^9, 3.6947627153673067`*^9}, {3.6947627505227785`*^9, 
  3.6947627663885326`*^9}, {3.695787685948004*^9, 3.695787698589576*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.6957877584902735`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.6957877585765104`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787758751769*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787758985554*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787759079133*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787759201456*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787759352112*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787759541792*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787759772627*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.694762718849152*^9, 3.694762767849278*^9, 
  3.695787760055591*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"K3", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"3", "*", "i"}], ")"}]}]}], ")"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//",
         "FunctionExpand"}], "]"}], ",", 
      RowBox[{"q", "\[Rule]", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.694763607548656*^9, 3.6947636151247654`*^9}, {
  3.695787703915285*^9, 3.6957877143005857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.69578776252603*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877625631266`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877626684065`*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.695787762754637*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877629720883`*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877630963583`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.695787763438497*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877636504087`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877643042545`*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6947636173210816`*^9, 3.694763678383443*^9, 
  3.6957877647175007`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"K4", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"4", "*", "i"}], ")"}]}]}], ")"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "i"}], ")"}]}]}]}]}], "//", 
        "FunctionExpand"}], "]"}], ",", 
      RowBox[{"q", "\[Rule]", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957877237929635`*^9, 3.6957877317142305`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877687492867`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877690217648`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877695696783`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787769996167*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787770600243*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787771405338*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877725077677`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877741560445`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877764541*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787779479764*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"K5", "/", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"5", "*", "i"}], ")"}]}]}], ")"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"-", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], "/", "2"}], "-", "i"}], ")"}]}]}]}]}], "//",
         "FunctionExpand"}], "]"}], ",", 
      RowBox[{"q", "\[Rule]", "1"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6957877396123743`*^9, 3.6957877497037888`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957877795945797`*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.695787779960045*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787781100546*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6957877830181417`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787785657655*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6957877891519384`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.695787794384479*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.6957878010552216`*^9}],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.6957878102776203`*^9}],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Print",
 CellChangeTimes->{3.695787822244958*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 626},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 942, 28, 58, "Input"],
Cell[1503, 50, 837, 27, 58, "Input"],
Cell[2343, 79, 898, 29, 58, "Input"],
Cell[3244, 110, 958, 31, 58, "Input"],
Cell[4205, 143, 1022, 33, 58, "Input"],
Cell[CellGroupData[{
Cell[5252, 180, 519, 16, 30, "Input"],
Cell[5774, 198, 2878, 96, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8689, 299, 1088, 32, 30, "Input"],
Cell[9780, 333, 13984, 443, 364, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23801, 781, 1575, 45, 30, "Input"],
Cell[25379, 828, 67381, 1967, 1516, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92797, 2800, 2329, 67, 69, "Input"],
Cell[95129, 2869, 13627, 347, 133, "Output"]
}, Open  ]],
Cell[108771, 3219, 239, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[109035, 3226, 641, 21, 30, "Input"],
Cell[CellGroupData[{
Cell[109701, 3251, 137, 4, 38, "Print"],
Cell[109841, 3257, 185, 6, 38, "Print"],
Cell[110029, 3265, 319, 11, 38, "Print"],
Cell[110351, 3278, 358, 12, 38, "Print"],
Cell[110712, 3292, 647, 23, 38, "Print"],
Cell[111362, 3317, 644, 22, 38, "Print"],
Cell[112009, 3341, 1159, 41, 38, "Print"],
Cell[113171, 3384, 1053, 36, 38, "Print"],
Cell[114227, 3422, 1832, 65, 38, "Print"],
Cell[116062, 3489, 1600, 54, 38, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117711, 3549, 631, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[118367, 3571, 208, 7, 38, "Print"],
Cell[118578, 3580, 463, 16, 38, "Print"],
Cell[119044, 3598, 906, 32, 38, "Print"],
Cell[119953, 3632, 1447, 51, 38, "Print"],
Cell[121403, 3685, 2197, 77, 73, "Print"],
Cell[123603, 3764, 3045, 106, 73, "Print"],
Cell[126651, 3872, 4104, 142, 108, "Print"],
Cell[130758, 4016, 5271, 181, 108, "Print"],
Cell[136032, 4199, 6627, 227, 143, "Print"],
Cell[142662, 4428, 8116, 276, 178, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150827, 4710, 709, 19, 30, "Input"],
Cell[CellGroupData[{
Cell[151561, 4733, 235, 8, 38, "Print"],
Cell[151799, 4743, 436, 15, 38, "Print"],
Cell[152238, 4760, 902, 32, 38, "Print"],
Cell[153143, 4794, 1086, 37, 38, "Print"],
Cell[154232, 4833, 2119, 74, 73, "Print"],
Cell[156354, 4909, 2158, 71, 73, "Print"],
Cell[158515, 4982, 3877, 134, 108, "Print"],
Cell[162395, 5118, 3624, 117, 108, "Print"],
Cell[166022, 5237, 6214, 212, 143, "Print"],
Cell[172239, 5451, 5541, 175, 213, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177829, 5632, 580, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[178434, 5653, 267, 9, 38, "Print"],
Cell[178704, 5664, 1085, 38, 38, "Print"],
Cell[179792, 5704, 2048, 71, 73, "Print"],
Cell[181843, 5777, 3437, 118, 73, "Print"],
Cell[185283, 5897, 5048, 171, 108, "Print"],
Cell[190334, 6070, 7094, 238, 178, "Print"],
Cell[197431, 6310, 9373, 311, 283, "Print"],
Cell[206807, 6623, 12121, 398, 388, "Print"],
Cell[218931, 7023, 15149, 491, 493, "Print"],
Cell[234083, 7516, 18735, 598, 668, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252867, 8120, 667, 19, 30, "Input"],
Cell[CellGroupData[{
Cell[253559, 8143, 343, 11, 38, "Print"],
Cell[253905, 8156, 812, 27, 38, "Print"],
Cell[254720, 8185, 1796, 62, 38, "Print"],
Cell[256519, 8249, 2126, 69, 73, "Print"],
Cell[258648, 8320, 4115, 140, 108, "Print"],
Cell[262766, 8462, 4164, 131, 143, "Print"],
Cell[266933, 8595, 7444, 248, 213, "Print"],
Cell[274380, 8845, 7005, 213, 318, "Print"],
Cell[281388, 9060, 11972, 386, 423, "Print"],
Cell[293363, 9448, 10713, 315, 528, "Print"]
}, Open  ]]
}, Open  ]],
Cell[304103, 9767, 122, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[304250, 9772, 644, 19, 30, "Input"],
Cell[CellGroupData[{
Cell[304919, 9795, 71, 1, 22, "Print"],
Cell[304993, 9798, 69, 1, 22, "Print"],
Cell[305065, 9801, 69, 1, 22, "Print"],
Cell[305137, 9804, 71, 1, 22, "Print"],
Cell[305211, 9807, 69, 1, 22, "Print"],
Cell[305283, 9810, 69, 1, 22, "Print"],
Cell[305355, 9813, 72, 1, 22, "Print"],
Cell[305430, 9816, 69, 1, 22, "Print"],
Cell[305502, 9819, 70, 1, 22, "Print"],
Cell[305575, 9822, 72, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305696, 9829, 572, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[306293, 9850, 71, 1, 22, "Print"],
Cell[306367, 9853, 71, 1, 22, "Print"],
Cell[306441, 9856, 70, 1, 22, "Print"],
Cell[306514, 9859, 72, 1, 22, "Print"],
Cell[306589, 9862, 72, 1, 22, "Print"],
Cell[306664, 9865, 72, 1, 22, "Print"],
Cell[306739, 9868, 70, 1, 22, "Print"],
Cell[306812, 9871, 69, 1, 22, "Print"],
Cell[306884, 9874, 70, 1, 22, "Print"],
Cell[306957, 9877, 71, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307077, 9884, 611, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[307713, 9906, 71, 1, 22, "Print"],
Cell[307787, 9909, 71, 1, 22, "Print"],
Cell[307861, 9912, 72, 1, 22, "Print"],
Cell[307936, 9915, 70, 1, 22, "Print"],
Cell[308009, 9918, 70, 1, 22, "Print"],
Cell[308082, 9921, 70, 1, 22, "Print"],
Cell[308155, 9924, 72, 1, 22, "Print"],
Cell[308230, 9927, 72, 1, 22, "Print"],
Cell[308305, 9930, 70, 1, 22, "Print"],
Cell[308378, 9933, 72, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[308499, 9940, 576, 17, 30, "Input"],
Cell[CellGroupData[{
Cell[309100, 9961, 69, 1, 22, "Print"],
Cell[309172, 9964, 72, 1, 22, "Print"],
Cell[309247, 9967, 70, 1, 22, "Print"],
Cell[309320, 9970, 70, 1, 22, "Print"],
Cell[309393, 9973, 72, 1, 22, "Print"],
Cell[309468, 9976, 72, 1, 22, "Print"],
Cell[309543, 9979, 71, 1, 22, "Print"],
Cell[309617, 9982, 73, 1, 22, "Print"],
Cell[309693, 9985, 73, 1, 22, "Print"],
Cell[309769, 9988, 71, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309889, 9995, 609, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[310523, 10017, 93, 1, 22, "Print"],
Cell[310619, 10020, 92, 1, 22, "Print"],
Cell[310714, 10023, 92, 1, 22, "Print"],
Cell[310809, 10026, 94, 1, 22, "Print"],
Cell[310906, 10029, 94, 1, 22, "Print"],
Cell[311003, 10032, 92, 1, 22, "Print"],
Cell[311098, 10035, 92, 1, 22, "Print"],
Cell[311193, 10038, 93, 1, 22, "Print"],
Cell[311289, 10041, 95, 1, 22, "Print"],
Cell[311387, 10044, 95, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[311509, 10049, 125, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[311659, 10054, 954, 26, 30, "Input"],
Cell[CellGroupData[{
Cell[312638, 10084, 118, 2, 22, "Print"],
Cell[312759, 10088, 118, 2, 22, "Print"],
Cell[312880, 10092, 116, 2, 22, "Print"],
Cell[312999, 10096, 116, 2, 22, "Print"],
Cell[313118, 10100, 116, 2, 22, "Print"],
Cell[313237, 10104, 116, 2, 22, "Print"],
Cell[313356, 10108, 116, 2, 22, "Print"],
Cell[313475, 10112, 116, 2, 22, "Print"],
Cell[313594, 10116, 116, 2, 22, "Print"],
Cell[313713, 10120, 116, 2, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313878, 10128, 889, 26, 30, "Input"],
Cell[CellGroupData[{
Cell[314792, 10158, 117, 2, 22, "Print"],
Cell[314912, 10162, 137, 3, 22, "Print"],
Cell[315052, 10167, 120, 2, 22, "Print"],
Cell[315175, 10171, 135, 3, 22, "Print"],
Cell[315313, 10176, 120, 2, 22, "Print"],
Cell[315436, 10180, 137, 3, 22, "Print"],
Cell[315576, 10185, 118, 2, 22, "Print"],
Cell[315697, 10189, 137, 3, 22, "Print"],
Cell[315837, 10194, 120, 2, 22, "Print"],
Cell[315960, 10198, 137, 3, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[316146, 10207, 804, 24, 30, "Input"],
Cell[CellGroupData[{
Cell[316975, 10235, 71, 1, 22, "Print"],
Cell[317049, 10238, 71, 1, 22, "Print"],
Cell[317123, 10241, 71, 1, 22, "Print"],
Cell[317197, 10244, 69, 1, 22, "Print"],
Cell[317269, 10247, 69, 1, 22, "Print"],
Cell[317341, 10250, 69, 1, 22, "Print"],
Cell[317413, 10253, 71, 1, 22, "Print"],
Cell[317487, 10256, 71, 1, 22, "Print"],
Cell[317561, 10259, 67, 1, 22, "Print"],
Cell[317631, 10262, 69, 1, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317749, 10269, 840, 25, 30, "Input"],
Cell[CellGroupData[{
Cell[318614, 10298, 71, 1, 22, "Print"],
Cell[318688, 10301, 86, 2, 22, "Print"],
Cell[318777, 10305, 69, 1, 22, "Print"],
Cell[318849, 10308, 88, 2, 22, "Print"],
Cell[318940, 10312, 69, 1, 22, "Print"],
Cell[319012, 10315, 88, 2, 22, "Print"],
Cell[319103, 10319, 69, 1, 22, "Print"],
Cell[319175, 10322, 88, 2, 22, "Print"],
Cell[319266, 10326, 71, 1, 22, "Print"],
Cell[319340, 10329, 86, 2, 22, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)


